On a procedure to derive $\epsilon$-factorised differential equations beyond polylogarithms

In this manuscript, we elaborate on a procedure to derive $\epsilon$-factorised differential equations for multi-scale, multi-loop classes of Feynman integrals that evaluate to special functions beyond multiple polylogarithms. We demonstrate the applicability of our approach to diverse classes of problems, by working out $\epsilon$-factorised differential equations for single- and multi-scale problems of increasing complexity. To start we are reconsidering the well-studied equal-mass two-loop sunrise case, and move then to study other elliptic two-, three- and four-point problems depending on multiple different scales. Finally, we showcase how the same approach allows us to obtain $\epsilon$-factorised differential equations also for Feynman integrals that involve geometries beyond a single elliptic curve.

==> AncillaryFiles/AncillaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    785634,      21885]
NotebookOptionsPosition[    763613,      21609]
NotebookOutlinePosition[    764053,      21626]
CellTagsIndexPosition[    764010,      21623]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary File", "Title",
 CellChangeTimes->{{3.893248261899436*^9, 
  3.8932483153379107`*^9}},ExpressionUUID->"5623ed39-5fd4-4257-be10-\
19e96d6277b4"],

Cell["\<\
Manuscript: \[OpenCurlyDoubleQuote]On a procedure to derive \
\[Epsilon]-factorised differential equations beyond polylogarithms\
\[CloseCurlyDoubleQuote]
Authors: Lennard G\[ODoubleDot]rges, Christoph Nega, Lorenzo Tancredi and \
Fabian J. Wagner\
\>", "Text",
 CellChangeTimes->{{3.893248329599266*^9, 3.8932483444455767`*^9}, {
  3.893736827639983*^9, 
  3.893736827811956*^9}},ExpressionUUID->"e253ae1b-d948-4ef7-b5a4-\
809d7a81f3e7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.893736844375992*^9},ExpressionUUID->"a77ad207-9784-4f09-906a-\
7abb126e6ed5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7831700527554903`*^9, 3.7831700636662397`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e8d28508-237b-495b-a966-a24e6e7c953f"],

Cell[CellGroupData[{

Cell["The Sunrise Family", "Chapter",
 CellChangeTimes->{{3.893248436136511*^9, 
  3.893248441684032*^9}},ExpressionUUID->"fca91a57-5683-4969-af18-\
3217827ac16d"],

Cell[CellGroupData[{

Cell["Equal-Mass Case", "Section",
 CellChangeTimes->{{3.893251390834708*^9, 3.8932513983050833`*^9}, {
  3.893298862250909*^9, 3.893298866051012*^9}, {3.893299343348734*^9, 
  3.893299347296082*^9}},ExpressionUUID->"4ac0af34-25a9-4653-9c24-\
bb2d7dd1a2c9"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"38a25f37-dc01-4a07-9bd1-\
a19f80d5afc7"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      SubscriptBox["INT", 
       RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{"1", ",", "1", ",", "2", ",", "0", ",", "0"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{
  3.8932507435017977`*^9, 3.8932515028522*^9, {3.893298942847869*^9, 
   3.8932990018306704`*^9}},ExpressionUUID->"a49f8666-9f04-42f2-91d6-\
efcbc592326a"],

Cell["GM matrices for master integral:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, {
  3.893299037743103*^9, 
  3.893299038120941*^9}},ExpressionUUID->"93416a3f-ec62-4984-99de-\
49706eeca0e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMSun1s", "=", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "0", "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], "s"]}], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "m2"}], "s"]}]},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"m2", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", "m2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"9", " ", "m2"}]}], ")"}]}]]}], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"3", " ", "m2"}]}], ")"}], " "}], 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", "m2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"9", " ", "m2"}]}], ")"}]}]]}], 
         FractionBox[
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["m2", "2"]}], "-", 
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"\[Epsilon]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["m2", "2"]}], "-", 
              RowBox[{"10", " ", "m2", " ", "s"}], "-", 
              SuperscriptBox["s", "2"]}], ")"}]}]}], 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", "m2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"9", " ", "m2"}]}], ")"}]}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMSun1m", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], "m2"]}], "0", "0"},
       {"0", "0", "3"},
       {
        FractionBox[
         RowBox[{"2", " ", "s", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "m2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"9", " ", "m2"}]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"3", " ", "m2"}]}], ")"}]}], 
         RowBox[{"m2", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "m2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"9", " ", "m2"}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["s", "2"], "-", 
           RowBox[{"20", "m2", " ", "s"}], "+", 
           RowBox[{"27", 
            SuperscriptBox["m2", "2"]}], "+", 
           RowBox[{"\[Epsilon]", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "-", 
              RowBox[{"30", "m2", " ", "s"}], "+", 
              RowBox[{"45", 
               SuperscriptBox["m2", "2"]}]}], ")"}]}]}], 
          RowBox[{"m2", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", "m2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"9", " ", "m2"}]}], ")"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9, {
   3.893251509974731*^9, 3.8932515386219587`*^9}, {3.893299079740563*^9, 
   3.89329913127704*^9}, {3.893299513376535*^9, 3.893299521435939*^9}, 
   3.893299631335147*^9, 3.893299663806202*^9, 3.893299829550765*^9, 
   3.893299939642495*^9, {3.89330038248206*^9, 3.893300408760318*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"762cb653-6362-4f46-8d0e-a4353cec094b"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"2a76a282-417f-4955-adf3-\
da039828c526"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TSun1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\[Epsilon]", "2"], "0", "0"},
       {"0", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "2"], 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m2"}], "]"}]], "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", 
               SuperscriptBox["m2", "2"]}], "-", 
              RowBox[{"30", " ", "m2", " ", "s"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]", " ", 
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m2"}], "]"}]}], "-", 
           RowBox[{"2", " ", "m2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", "m2"}], "+", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "m2"}], "+", "s"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"s", ",", "m2"}], "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "m2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "m2"}], "+", "s"}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m2"}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9, 3.8932515590928926`*^9, {3.8932516631447783`*^9, 
   3.893251665309042*^9}, {3.893299194717354*^9, 3.893299195940777*^9}, {
   3.893300028537483*^9, 3.8933000286978207`*^9}, 3.893300354272485*^9, {
   3.893300386721583*^9, 3.893300410576989*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1dfed433-10f6-4ce7-b6b4-7b40eba3cb60"],

Cell["Relation from Picard-Fuchs equation:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
  3.8932510736790667`*^9}, {3.8932516079217377`*^9, 
  3.8932516101410017`*^9}},ExpressionUUID->"72f6de96-8123-4038-83f4-\
5f8e8829df8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelSun1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m2"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m2"}], "-", "s"}], ")"}]}], 
          RowBox[{"m2", " ", 
           RowBox[{"(", 
            RowBox[{"m2", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}]}]]}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["m2", "2"]}], "-", 
          RowBox[{"20", " ", "m2", " ", "s"}], "+", 
          SuperscriptBox["s", "2"]}], 
         RowBox[{"m2", " ", 
          RowBox[{"(", 
           RowBox[{"m2", "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}]}]], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m2"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m2"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "s"]}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["m2", "s"], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m2"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m2"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "m2"}], "+", "s"}], ")"}]}], 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "m2"}], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m2"}], "+", "s"}], ")"}]}]]}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "m2"}], "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "m2"}], "+", "s"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m2", "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}], " ", "s"}]], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m2"}], "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
   3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
   3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
   3.893251077726695*^9, 3.893251079929775*^9}, {3.893251580836637*^9, 
   3.893251603388206*^9}, 3.893251677011775*^9, {3.893300096401246*^9, 
   3.89330017457915*^9}, {3.8933004255954237`*^9, 3.893300426404071*^9}, 
   3.893300476278257*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"89016f0c-875d-4a77-ad84-058dd3657542"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"6bdf1de4-cb8f-4603-af2b-\
c5aee043405b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun1", ".", "GMSun1s"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun1", ",", "s"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun1", "]"}]}], "/.", "RelSun1"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m2"}], "]"}], ",", "\[Epsilon]"}], "}"}], ",", 
      "Factor"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun1", ".", "GMSun1m"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun1", ",", "m2"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun1", "]"}]}], "/.", "RelSun1"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m2"}], "]"}], ",", "\[Epsilon]"}], "}"}], ",", 
      "Factor"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250920244814*^9, 3.893250931632259*^9}, 
   3.893250975141672*^9, 3.893251042208503*^9, {3.893251161824325*^9, 
   3.893251166126712*^9}, {3.893251213691573*^9, 3.893251214850601*^9}, {
   3.893251323767461*^9, 3.8932513253207293`*^9}, {3.893251583440055*^9, 
   3.89325159796714*^9}, {3.893300373129159*^9, 3.893300429601694*^9}, {
   3.8933004874755*^9, 3.893300516905809*^9}, {3.893301350059442*^9, 
   3.8933013544415817`*^9}, {3.8933092532448597`*^9, 3.893309271212269*^9}, {
   3.893309698974119*^9, 3.8933096992754374`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7a55e5fd-2503-4e76-8735-4a372840289e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["m2", "2"]}], "-", 
           RowBox[{"10", " ", "m2", " ", "s"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "m2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "m2"}], "+", "s"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "m2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "m2"}], "+", "s"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m2"}], "]"}], "2"]}]]}]},
     {
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{"s", ",", "m2"}], "]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "m2"}], "+", "s"}], ")"}], "4"], " ", 
         "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m2"}], "]"}], "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"m2", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}], " ", "s"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["m2", "2"]}], "-", 
           RowBox[{"10", " ", "m2", " ", "s"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "m2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "m2"}], "+", "s"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, {3.893301604455147*^9, 3.893301608611017*^9}, {
   3.8933096941715937`*^9, 3.893309700437372*^9}, 3.893735871086915*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"dac7fb0d-34eb-489a-8ee1-\
ec7d8720ee62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], "m2"]}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["m2", "2"]}], "-", 
           RowBox[{"30", " ", "m2", " ", "s"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{"m2", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}]}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{"m2", " ", 
        RowBox[{"(", 
         RowBox[{"m2", "-", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m2"}], "]"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"6", " ", "s", " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m2"}], "]"}]}], "m2"], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "m2"}], "+", "s"}], ")"}], "4"], " ", 
        "\[Epsilon]", " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m2"}], "]"}], "2"]}], 
       RowBox[{"4", " ", "m2", " ", 
        RowBox[{"(", 
         RowBox[{"m2", "-", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["m2", "2"]}], "-", 
           RowBox[{"30", " ", "m2", " ", "s"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{"m2", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "m2"}], "-", "s"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, {3.893301604455147*^9, 3.893301608611017*^9}, {
   3.8933096941715937`*^9, 3.893309700437372*^9}, 3.893735871088759*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"eaf4243b-52d0-484b-86f9-\
93005b59e475"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, {3.893301604455147*^9, 3.893301608611017*^9}, {
   3.8933096941715937`*^9, 3.893309700437372*^9}, 3.893735871090376*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"99be57c2-616e-4e81-bb15-2e66f88cc94b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, {3.893301604455147*^9, 3.893301608611017*^9}, {
   3.8933096941715937`*^9, 3.893309700437372*^9}, 3.8937358710916967`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"9ce95bf4-bd01-4038-8eb8-4119c763e7da"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Mass Case", "Section",
 CellChangeTimes->{{3.893251390834708*^9, 3.8932513983050833`*^9}, {
  3.893298862250909*^9, 3.893298866051012*^9}, {3.893299343348734*^9, 
  3.893299347296082*^9}, {3.893300545163866*^9, 
  3.893300547301661*^9}},ExpressionUUID->"2bf01e35-53ee-4281-8687-\
c87f675b5581"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"f330e37e-1eb2-4e6c-a67a-\
ba4cdfe16d2b"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       SubscriptBox["INT", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
       "\[IndentingNewLine]", 
       SubscriptBox["INT", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}]]}]},
     {
      SubscriptBox["INT", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      RowBox[{
       SubscriptBox["INT", 
        RowBox[{"1", ",", "1", ",", "2", ",", "0", ",", "0"}]], 
       "\[IndentingNewLine]", 
       SubscriptBox["INT", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "0"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{
  3.8932507435017977`*^9, 3.8932515028522*^9, {3.893298942847869*^9, 
   3.8932990018306704`*^9}, {3.89330083853734*^9, 
   3.893300877454363*^9}},ExpressionUUID->"9c1c2504-0e0e-4d88-b011-\
4b7b75d4cd39"],

Cell["GM matrices for master integral:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, {
  3.893299037743103*^9, 
  3.893299038120941*^9}},ExpressionUUID->"83c75079-1ca1-46bb-bff1-\
337a78cfd590"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8932508494327097`*^9, 
  3.8932508494668627`*^9}},ExpressionUUID->"389a8815-8d35-40d9-80c0-\
a372cb9057df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMSun2s", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0"},
       {
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]], 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"2", " ", "m12", " ", "s"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m22"}], "+", 
          RowBox[{"2", " ", "s"}], "+", 
          RowBox[{"3", " ", "m12", " ", "\[Epsilon]"}], "-", 
          RowBox[{"4", " ", "m22", " ", "\[Epsilon]"}], "+", 
          RowBox[{"5", " ", "s", " ", "\[Epsilon]"}]}], 
         RowBox[{
          RowBox[{"2", " ", "m12", " ", "s"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"]}]}]], 
        FractionBox[
         RowBox[{"m22", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", 
            RowBox[{"4", " ", "m22"}], "+", 
            RowBox[{"3", " ", "s"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"2", " ", "m12", " ", "s"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}]}]]}]},
       {
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m12", " ", "s", " ", "\[Epsilon]"}], 
            "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", "\[Epsilon]"}], "+", 
            RowBox[{"m22", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"10", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m12", "-", 
               RowBox[{"4", " ", "m22"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"m22", "+", 
               RowBox[{"m12", " ", "\[Epsilon]"}], "+", 
               RowBox[{"2", " ", "m22", " ", "\[Epsilon]"}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"m22", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m22", " ", 
             RowBox[{"(", 
              RowBox[{"m12", "-", 
               RowBox[{"4", " ", "m22"}], "+", 
               RowBox[{"3", " ", "s"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m12", "2"], "-", 
               RowBox[{"5", " ", "m12", " ", "m22"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m22", "2"]}], "+", 
               RowBox[{"m22", " ", "s"}], "-", 
               SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
           ")"}]}], 
         RowBox[{"2", " ", "m22", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m12", "-", 
               RowBox[{"4", " ", "m22"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m12", " ", "\[Epsilon]"}], "-", 
               RowBox[{"2", " ", "m22", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m12", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"11", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
               RowBox[{"m22", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"20", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", "m22"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "+", 
             RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{"m22", "+", 
           RowBox[{"m12", " ", "\[Epsilon]"}], "+", 
           RowBox[{"2", " ", "m22", " ", "\[Epsilon]"}]}], 
          RowBox[{"m12", " ", "s"}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], 
            ")"}]}]]}]},
       {
        FractionBox["\[Epsilon]", "s"], 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{"2", " ", "s"}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "m22"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "m12"}], "+", 
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
            "\[Epsilon]"}]}], 
          RowBox[{"2", " ", "s"}]]}], 
        FractionBox[
         RowBox[{"m22", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", 
            RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], "s"], 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{"2", " ", "s"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMSun2m1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["\[Epsilon]", "m12"]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0"},
       {
        FractionBox["\[Epsilon]", 
         RowBox[{"m12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m12", "2"]}], "-", 
           RowBox[{"2", " ", "m12", " ", "s"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "m12"}], "-", 
           RowBox[{"2", " ", "m22"}], "+", 
           RowBox[{"7", " ", "m12", " ", "\[Epsilon]"}], "-", 
           RowBox[{"4", " ", "m22", " ", "\[Epsilon]"}], "+", 
           RowBox[{"s", " ", "\[Epsilon]"}]}], 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m12", "2"]}], "-", 
           RowBox[{"2", " ", "m12", " ", "s"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"m22", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m12", "2"]}], "-", 
          RowBox[{"2", " ", "m12", " ", "s"}]}]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m22", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m12"}], "-", 
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m12", "2"], "+", 
                RowBox[{"10", " ", "m12", " ", "m22"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["m22", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"m12", "+", "m22"}], ")"}], " ", "s"}], "+", 
                SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
            ")"}]}], 
          RowBox[{"m12", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]]}], 
        
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m12", "2"], " ", "\[Epsilon]"}], "+", 
            RowBox[{"m22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
            RowBox[{"m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "s", " ", "\[Epsilon]"}], "+", 
               RowBox[{"m22", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"2", " ", "m12", " ", "m22", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m12", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"9", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s"}], " ", "\[Epsilon]"}], "+", 
                RowBox[{"m22", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "s"}], "+", 
                RowBox[{"22", " ", "s", " ", "\[Epsilon]"}], "-", 
                RowBox[{"2", " ", "m22", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"20", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]]}], 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"m12", "-", "m22"}], 
            RowBox[{
             SuperscriptBox["m12", "2"], "-", 
             RowBox[{"m12", " ", "s"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m12"}], "+", 
             RowBox[{"8", " ", "m22"}], "+", 
             RowBox[{"2", " ", "s"}]}], 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "m12"}], "-", 
            RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", "\[Epsilon]", 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
         RowBox[{"2", " ", "m12", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]]},
       {
        FractionBox["\[Epsilon]", "m12"], 
        FractionBox["\[Epsilon]", 
         RowBox[{"2", " ", "m12"}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "m22"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m12", "+", 
              RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}], " ", 
            "\[Epsilon]"}]}], 
          RowBox[{"2", " ", "m12"}]]}], 
        FractionBox[
         RowBox[{"m22", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "m12"}], "-", 
            RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], "m12"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]"}], 
          RowBox[{"2", " ", "m12"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMSun2m2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["\[Epsilon]", "m22"]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], "m22"]}], "0", "0", "0"},
       {"0", "0", "0", "2", "0"},
       {
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}], 
         RowBox[{"m22", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"m22", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "m12"}], "-", 
               RowBox[{"2", " ", "m22"}], "+", "s"}], ")"}], " ", 
             "\[Epsilon]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["m22", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m12", "+", "s", "+", 
            RowBox[{"4", " ", "m12", " ", "\[Epsilon]"}], "+", 
            RowBox[{"4", " ", "s", " ", "\[Epsilon]"}], "-", 
            RowBox[{"2", " ", "m22", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"m22", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", "\[Epsilon]"}], "m22"]}], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{"m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], 
            ")"}]}]]}]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], "m22"]}], "0", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], 
        RowBox[{"8", " ", "m22"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9, {
   3.893251509974731*^9, 3.8932515386219587`*^9}, {3.893299079740563*^9, 
   3.89329913127704*^9}, {3.893299513376535*^9, 3.893299521435939*^9}, 
   3.893299631335147*^9, 3.893299663806202*^9, 3.893299829550765*^9, 
   3.893299939642495*^9, {3.89330038248206*^9, 3.893300408760318*^9}, {
   3.893300883279405*^9, 3.893300891717655*^9}, {3.893300930207531*^9, 
   3.893300975197373*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b939fb51-999f-4374-af9d-2f919216e71f"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"38daef71-d875-49bc-a2e6-\
aa963db7dd69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TSun2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0", "0"},
       {"0", 
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0"},
       {"0", "0", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "2"], 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]], "0", "0"},
       {"0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m22"}], "+", 
           FractionBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], 
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]]}], ")"}]}], "0", 
        SuperscriptBox["\[Epsilon]", "2"]},
       {
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
        RowBox[{
         FractionBox["1", "4"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", "m22", " ", "\[Epsilon]", " ", 
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "\[Epsilon]", " ", 
             SuperscriptBox[
              RowBox[{"G", "[", 
               RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              RowBox[{"80", " ", 
               SuperscriptBox["m22", "2"]}], "-", 
              RowBox[{"24", " ", "m22", " ", "s"}], "+", 
              SuperscriptBox["s", "2"], "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], 
            " ", "\[Epsilon]", " ", 
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "-", 
           RowBox[{"2", " ", "m22", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}], ")"}]}], 
        RowBox[{"m22", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
         "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
        RowBox[{
         FractionBox["3", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9, 3.8932515590928926`*^9, {3.8932516631447783`*^9, 
   3.893251665309042*^9}, {3.893299194717354*^9, 3.893299195940777*^9}, {
   3.893300028537483*^9, 3.8933000286978207`*^9}, 3.893300354272485*^9, {
   3.893300386721583*^9, 3.893300410576989*^9}, 3.893300982039918*^9, 
   3.893301299752448*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"f42652b6-98ec-4a30-84e7-6a2bc7ed20ab"],

Cell["Relation from Picard-Fuchs equation and new functions:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
  3.8932510736790667`*^9}, {3.8932516079217377`*^9, 3.8932516101410017`*^9}, {
  3.893422478997231*^9, 
  3.8934224827444487`*^9}},ExpressionUUID->"9cf852f6-0fb4-47ee-831b-\
0cd995aea464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelSun2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "m12", "-", 
             RowBox[{"6", " ", "m22"}]}], ")"}]}], 
          RowBox[{"m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "-", 
             RowBox[{"8", " ", "m12", " ", "m22"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"2", " ", "m12", " ", "s"}], "-", 
             RowBox[{"8", " ", "m22", " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}]}]], ")"}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["m12", "2"], "-", 
            RowBox[{"16", " ", "m12", " ", "m22"}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["m22", "2"]}], "-", 
            RowBox[{"2", " ", "m12", " ", "s"}], "-", 
            RowBox[{"16", " ", "m22", " ", "s"}], "+", 
            SuperscriptBox["s", "2"]}], 
           RowBox[{"m22", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "-", 
              RowBox[{"8", " ", "m12", " ", "m22"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["m22", "2"]}], "-", 
              RowBox[{"2", " ", "m12", " ", "s"}], "-", 
              RowBox[{"8", " ", "m22", " ", "s"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]]}], ")"}], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"m12", "-", "m22"}], 
           RowBox[{"m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}]}]]}], ")"}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"m22", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "m12"}], "-", 
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}]}]]}], ")"}], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "-", 
              RowBox[{"7", " ", "m12", " ", "m22"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m22", "2"]}], "+", 
              RowBox[{"3", " ", "m12", " ", "s"}], "-", 
              RowBox[{"m22", " ", "s"}]}], ")"}]}], 
           RowBox[{"m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "-", 
              RowBox[{"8", " ", "m12", " ", "m22"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["m22", "2"]}], "-", 
              RowBox[{"2", " ", "m12", " ", "s"}], "-", 
              RowBox[{"8", " ", "m22", " ", "s"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]]}], ")"}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["m12", "3"], "+", 
            RowBox[{
             SuperscriptBox["m12", "2"], " ", "m22"}], "-", 
            RowBox[{"24", " ", "m12", " ", 
             SuperscriptBox["m22", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["m22", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m12", "2"], " ", "s"}], "+", 
            RowBox[{"14", " ", "m12", " ", "m22", " ", "s"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["m22", "2"], " ", "s"}], "+", 
            RowBox[{"m12", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"m22", " ", 
             SuperscriptBox["s", "2"]}]}], 
           RowBox[{"m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "-", 
              RowBox[{"8", " ", "m12", " ", "m22"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["m22", "2"]}], "-", 
              RowBox[{"2", " ", "m12", " ", "s"}], "-", 
              RowBox[{"8", " ", "m22", " ", "s"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]]}], ")"}], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "m22"}], "+", "s"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]], ")"}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"m22", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "m12"}], "+", 
              RowBox[{"4", " ", "m22"}], "-", 
              RowBox[{"3", " ", "s"}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]]}], ")"}], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m12"}], " ", "m22"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m22", "2"]}], "+", 
             RowBox[{"3", " ", "m12", " ", "s"}], "-", 
             RowBox[{"7", " ", "m22", " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}]}]], 
         ")"}], 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "m12"}], "+", "m22"}], 
           RowBox[{"m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}]}]], "+", 
          FractionBox["m22", 
           RowBox[{"m12", " ", "s"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "+", 
              RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["m12", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"m22", " ", 
         RowBox[{"(", 
          RowBox[{"m12", "-", 
           RowBox[{"4", " ", "m22"}], "+", 
           RowBox[{"3", " ", "s"}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]], "-", 
       FractionBox[
        RowBox[{"m22", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m22", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "m12"}], "-", 
            RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
         RowBox[{"m12", " ", 
          RowBox[{"(", 
           RowBox[{"m12", "-", "s"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"m22", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
        RowBox[{"2", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{"m12", "-", "s"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
   3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
   3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
   3.893251077726695*^9, 3.893251079929775*^9}, {3.893251580836637*^9, 
   3.893251603388206*^9}, 3.893251677011775*^9, {3.893300096401246*^9, 
   3.89330017457915*^9}, {3.8933004255954237`*^9, 3.893300426404071*^9}, 
   3.893300476278257*^9, {3.893300996506928*^9, 3.893301079759424*^9}, {
   3.893301126125679*^9, 3.893301126547029*^9}, {3.893301165597397*^9, 
   3.89330118536139*^9}, 3.893301338716984*^9, {3.893301537718008*^9, 
   3.8933015422701263`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f03814a9-f755-430f-b5f3-91a119600aaf"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"5f8a87bc-eddf-4fc9-b77e-\
cb12f56210ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun2", ".", "GMSun2s"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun2", ",", "s"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun2", "]"}]}], "/.", "RelSun2"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], ",", 
        RowBox[{"G", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "}"}], ",", 
      "FullSimplify"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun2", ".", "GMSun2m1"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun2", ",", "m12"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun2", "]"}]}], "/.", "RelSun2"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], ",", 
        RowBox[{"G", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "}"}], ",", 
      "FullSimplify"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun2", ".", "GMSun2m2"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun2", ",", "m22"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun2", "]"}]}], "/.", "RelSun2"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], ",", 
        RowBox[{"G", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "}"}], ",", 
      "FullSimplify"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%%%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"%%%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"%%%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250920244814*^9, 3.893250931632259*^9}, 
   3.893250975141672*^9, 3.893251042208503*^9, {3.893251161824325*^9, 
   3.893251166126712*^9}, {3.893251213691573*^9, 3.893251214850601*^9}, {
   3.893251323767461*^9, 3.8932513253207293`*^9}, {3.893251583440055*^9, 
   3.89325159796714*^9}, {3.893300373129159*^9, 3.893300429601694*^9}, {
   3.8933004874755*^9, 3.893300516905809*^9}, {3.893301316594692*^9, 
   3.893301396089622*^9}, {3.893301509373659*^9, 3.893301512901514*^9}, {
   3.893301550600741*^9, 3.8933015518770742`*^9}, {3.893308115461779*^9, 
   3.893308138850295*^9}, {3.89330921138172*^9, 3.893309243259295*^9}, {
   3.893309728863276*^9, 3.8933097304118443`*^9}, {3.893735920893694*^9, 
   3.893735947620163*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"85483895-c87f-44c1-8a1f-093f0d760649"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m12", " ", "s"}], "-", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m12", " ", "s"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "-", 
           FractionBox[
            RowBox[{"12", " ", "m22"}], "m12"]}], 
          RowBox[{"4", " ", "s"}]], "+", 
         FractionBox[
          RowBox[{"m12", "-", 
           RowBox[{"3", " ", "m22"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "-", 
           RowBox[{"m12", " ", "s"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "+", 
             RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m12", " ", "s"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", 
              RowBox[{"4", " ", "m22"}], "+", 
              RowBox[{"3", " ", "s"}]}], ")"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]0", "[", 
              RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], "-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m12", " ", "s"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m12", "-", 
          RowBox[{"4", " ", "m22"}], "+", 
          RowBox[{"3", " ", "s"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m12", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
          
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "m12"}], "+", 
           RowBox[{"4", " ", "m22"}], "+", "s"}], 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"m12", "+", 
            RowBox[{"4", " ", "m22"}], "-", "s"}], 
           RowBox[{
            RowBox[{"2", " ", "m12", " ", "s"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["s", "2"]}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"2", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m12", " ", "s"}], "-", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"7", "-", 
              FractionBox[
               RowBox[{"36", " ", "m22"}], "m12"]}], 
             RowBox[{"4", " ", "s"}]], "+", 
            FractionBox[
             RowBox[{"m12", "-", 
              RowBox[{"9", " ", "m22"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "-", 
              RowBox[{"m12", " ", "s"}]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"4", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m12", " ", "s"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "-", 
             RowBox[{"16", " ", "m12", " ", "m22"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"2", " ", "m12", " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"4", " ", "m12", " ", "s"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "2"]}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "m12"}], "+", 
           RowBox[{"12", " ", "m22"}], "+", "s"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"2", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m12", " ", "s"}], "-", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}]},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"11", "-", 
              FractionBox[
               RowBox[{"36", " ", "m22"}], "m12"]}], 
             RowBox[{"4", " ", "s"}]], "+", 
            FractionBox[
             RowBox[{"m12", "-", 
              RowBox[{"9", " ", "m22"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "-", 
              RowBox[{"m12", " ", "s"}]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m12", " ", "s"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"32", " ", "m12", " ", "m22"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"10", " ", "m12", " ", "s"}], "+", 
             RowBox[{"16", " ", "m22", " ", "s"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"4", " ", "m12", " ", "s"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "2"]}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"m12", "+", 
               RowBox[{"36", " ", "m22"}]}], 
              RowBox[{"8", " ", "m12", " ", "s"}]]}], "+", 
            FractionBox[
             RowBox[{"m12", "-", 
              RowBox[{"9", " ", "m22"}]}], 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m12", "2"]}], "-", 
              RowBox[{"2", " ", "m12", " ", "s"}]}]], "+", 
            FractionBox[
             RowBox[{"m12", "+", 
              RowBox[{"4", " ", "m22"}], "-", "s"}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "m12", " ", "s"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              SuperscriptBox["m12", "2"]}], "+", 
             RowBox[{"16", " ", "m12", " ", "m22"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"16", " ", "m22"}]}], ")"}], " ", "s"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"9", " ", "m22"}]}], ")"}]}], 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", "s"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"7", " ", "m12"}], "-", 
              RowBox[{"36", " ", "m22"}]}], 
             RowBox[{"m12", " ", "s"}]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "4"]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m12", " ", "s"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "+", 
             SuperscriptBox["s", "2"], "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m12"}], "-", 
            RowBox[{"20", " ", "m22"}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m12", "-", 
                 RowBox[{"12", " ", "m22"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}]}], ")"}]}], 
             RowBox[{"m12", " ", "s"}]], "-", 
            RowBox[{"3", " ", "s"}], "+", 
            FractionBox[
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m12", "-", 
                 RowBox[{"3", " ", "m22"}]}], ")"}], "2"], " ", "m22"}], 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"256", " ", "m12", " ", "m22", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "m12"}], "-", 
                 RowBox[{"36", " ", "m22"}]}], ")"}]}], 
              RowBox[{"8", " ", "m12", " ", "s"}]]}], "+", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"9", " ", "m22"}]}], ")"}]}], 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"27", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "m12", " ", "s"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "+", 
             SuperscriptBox["s", "2"], "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s"}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "-", 
           FractionBox[
            RowBox[{"12", " ", "m22"}], "m12"]}], 
          RowBox[{"4", " ", "s"}]], "+", 
         FractionBox[
          RowBox[{"m12", "-", 
           RowBox[{"3", " ", "m22"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "-", 
           RowBox[{"m12", " ", "s"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "+", 
             RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", 
             RowBox[{"3", " ", "s"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m12", " ", "s"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308140586484*^9, {
   3.893309719955414*^9, 3.8933097314658127`*^9}, 3.893735911093995*^9, 
   3.893735952017644*^9},
 CellLabel->
  "Out[65]//MatrixForm=",ExpressionUUID->"444ed919-40a6-4a1c-8d36-\
eb65550db41b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "m12"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "m12"}], "-", 
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
           RowBox[{"m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]0", "[", 
              RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], "+", 
         FractionBox["1", 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "m12"}], "-", 
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]0", "[", 
              RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], "-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"2", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", "m12"}]], "+", 
         FractionBox[
          RowBox[{"m12", "-", 
           RowBox[{"3", " ", "m22"}]}], 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m12"}], "+", 
           RowBox[{"8", " ", "m22"}], "+", 
           RowBox[{"2", " ", "s"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"4", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"2", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"2", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "m12"}], "-", 
           RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", "\[Epsilon]"}], 
        
        RowBox[{"m12", " ", 
         RowBox[{"(", 
          RowBox[{"m12", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}]},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"m12", "+", 
           RowBox[{"4", " ", "m22"}], "-", "s"}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "-", 
           RowBox[{"m12", " ", "s"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "-", 
             RowBox[{"m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"m12", "+", 
           RowBox[{"4", " ", "m22"}], "-", "s"}], 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m12", "2"]}], "-", 
           RowBox[{"2", " ", "m12", " ", "s"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", 
             RowBox[{"4", " ", "m12"}]], "+", 
            FractionBox[
             RowBox[{"m12", "-", 
              RowBox[{"9", " ", "m22"}]}], 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m12"}], "+", 
              RowBox[{"8", " ", "m22"}], "+", 
              RowBox[{"2", " ", "s"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"4", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"4", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"8", " ", "m22"}]}], ")"}], " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"4", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox[
              RowBox[{"4", " ", "m22"}], 
              RowBox[{
               RowBox[{"-", "m12"}], "+", "s"}]]}], ")"}]}], 
          RowBox[{"2", " ", "m12"}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "-", 
             RowBox[{"m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "m12"}], "-", 
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
           RowBox[{"m12", " ", 
            RowBox[{"(", 
             RowBox[{"m12", "-", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]0", "[", 
              RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], "+", 
         FractionBox["1", 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}]},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", 
             RowBox[{"4", " ", "m12"}]], "+", 
            FractionBox[
             RowBox[{"m12", "-", 
              RowBox[{"9", " ", "m22"}]}], 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m12"}], "+", 
              RowBox[{"8", " ", "m22"}], "+", 
              RowBox[{"2", " ", "s"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"4", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"4", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["m12", "2"]}], "+", 
             RowBox[{"16", " ", "m12", " ", "m22"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"10", " ", "m12", " ", "s"}], "-", 
             RowBox[{"32", " ", "m22", " ", "s"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["s", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m12", "2"]}], "-", 
           RowBox[{"4", " ", "m12", " ", "s"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", 
             RowBox[{"8", " ", "m12"}]], "-", 
            FractionBox[
             RowBox[{"m12", "-", 
              RowBox[{"9", " ", "m22"}]}], 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m12", "2"]}], "-", 
              RowBox[{"2", " ", "m12", " ", "s"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "m12"}], "+", 
              RowBox[{"4", " ", "m22"}], "+", "s"}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"8", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"8", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "15"}], " ", 
              SuperscriptBox["m12", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "+", 
             RowBox[{"14", " ", "m12", " ", "s"}], "-", 
             RowBox[{"16", " ", "m22", " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["m12", "2"]}], "-", 
           RowBox[{"8", " ", "m12", " ", "s"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "m12"], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"9", " ", "m22"}]}], ")"}]}], 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m12"}], "+", 
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "4"]}], 
          RowBox[{"16", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"4", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"8", " ", "m22"}]}], ")"}], " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"4", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}]}]], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "m12"}], "+", 
            FractionBox[
             RowBox[{"240", " ", 
              SuperscriptBox["m22", "2"]}], "m12"], "+", 
            FractionBox[
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m12", "-", 
                 RowBox[{"3", " ", "m22"}]}], ")"}], "2"], " ", "m22"}], 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", "s"}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{"28", " ", "m22", " ", "s"}], "m12"], "+", 
            FractionBox[
             SuperscriptBox["s", "2"], "m12"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"86", " ", "m22"}], "+", "s"}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"256", " ", "m22", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"m12", "-", 
                    RowBox[{"4", " ", "m22"}]}], ")"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"m12", "+", 
                   RowBox[{"4", " ", "m22"}]}], ")"}], " ", "s"}]}], ")"}]}], 
             
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "m12"]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"9", " ", "m22"}]}], ")"}]}], 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", "s"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}], "-", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"8", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"27", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"8", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m22", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "+", 
                RowBox[{"8", " ", "m22"}]}], ")"}], " ", "s"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{"8", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", "m12"}]], "+", 
         FractionBox[
          RowBox[{"m12", "-", 
           RowBox[{"3", " ", "m22"}]}], 
          RowBox[{"m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "+", "s"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m12"}], "+", 
           RowBox[{"8", " ", "m22"}], "+", 
           RowBox[{"2", " ", "s"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m12"}], "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"4", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m12", "2"]}], "-", 
             RowBox[{"2", " ", "m12", " ", "s"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308140586484*^9, {
   3.893309719955414*^9, 3.8933097314658127`*^9}, 3.893735911093995*^9, 
   3.8937359520242863`*^9},
 CellLabel->
  "Out[66]//MatrixForm=",ExpressionUUID->"4428c85c-9599-4c60-8021-\
e488044d7311"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "m22"]}], "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], "m22"]}], "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        RowBox[{"G", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
       RowBox[{"m22", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m12", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
          
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"G", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
       RowBox[{"m22", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m12", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
          
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "m22"}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"2", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
        RowBox[{"m22", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{"m22", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m12", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
          
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "m22"]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
       RowBox[{"m22", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m12", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
          
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"2", " ", "m22"}]]}], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"2", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
        RowBox[{"m22", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        RowBox[{"G", "[", 
         RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], 
       RowBox[{"m22", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m12", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
          
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]},
     {
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", 
              RowBox[{"2", " ", "m22"}]]}], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"2", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         RowBox[{"12", " ", 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", 
             RowBox[{"4", " ", "m22"}]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"4", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m12"}], "-", 
             RowBox[{"2", " ", "m22"}], "+", "s"}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "m22"]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", 
              RowBox[{"4", " ", "m22"}]]}], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "4"]}], 
          RowBox[{"8", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "+", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], " ", 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["m12", "2"], 
             RowBox[{"8", " ", "m22"}]], "-", 
            RowBox[{"6", " ", "m22"}], "+", 
            RowBox[{"3", " ", "s"}], "+", 
            FractionBox[
             SuperscriptBox["s", "2"], 
             RowBox[{"8", " ", "m22"}]], "+", 
            RowBox[{"m12", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               FractionBox["s", 
                RowBox[{"4", " ", "m22"}]], "+", 
               FractionBox[
                RowBox[{"128", " ", "m22", " ", "s"}], 
                RowBox[{
                 SuperscriptBox["m12", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"],
                  "-", 
                 RowBox[{"2", " ", "m12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", 
             RowBox[{"4", " ", "m22"}]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"m12", "-", 
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
              "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]]}], ")"}], 
          " ", 
          RowBox[{"G", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "3"]}], 
          RowBox[{"4", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22"}], "]"}]}]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "m22"}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"m12", "-", 
             RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}], 
          RowBox[{"2", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m22"}], "+", "s"}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m22"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"\[Omega]0", "[", 
             RowBox[{"s", ",", "m12", ",", "m22"}], "]"}], "2"]}]]}], 
        ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308140586484*^9, {
   3.893309719955414*^9, 3.8933097314658127`*^9}, 3.893735911093995*^9, 
   3.893735952029428*^9},
 CellLabel->
  "Out[67]//MatrixForm=",ExpressionUUID->"3f71c871-d0b8-420f-ad71-\
781feeb8937c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308140586484*^9, {
   3.893309719955414*^9, 3.8933097314658127`*^9}, 3.893735911093995*^9, 
   3.893735952032099*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"73987d26-525a-4bce-9e14-c5ba7fad00d4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308140586484*^9, {
   3.893309719955414*^9, 3.8933097314658127`*^9}, 3.893735911093995*^9, 
   3.893735952033369*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"ba369af3-1967-4ca6-838b-d6a38df75693"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308140586484*^9, {
   3.893309719955414*^9, 3.8933097314658127`*^9}, 3.893735911093995*^9, 
   3.893735952034593*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"74ed2dfa-3896-475a-91b9-ff9dccf74f28"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Mass Case", "Section",
 CellChangeTimes->{{3.893251390834708*^9, 3.8932513983050833`*^9}, {
  3.893298862250909*^9, 3.893298866051012*^9}, {3.893299343348734*^9, 
  3.893299347296082*^9}, {3.893300545163866*^9, 3.893300547301661*^9}, {
  3.8933016172765417`*^9, 
  3.893301617933469*^9}},ExpressionUUID->"857f8c95-7621-49a5-b00f-\
959d8a98866c"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"38c014a9-36ca-4d9a-ad4b-\
754c1bfded28"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       SubscriptBox["INT", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
       "\[IndentingNewLine]", 
       SubscriptBox["INT", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
       "\[IndentingNewLine]", 
       SubscriptBox["INT", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}]]}]},
     {
      SubscriptBox["INT", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      RowBox[{
       SubscriptBox["INT", 
        RowBox[{"1", ",", "1", ",", "2", ",", "0", ",", "0"}]], 
       "\[IndentingNewLine]", 
       SubscriptBox["INT", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "0"}]], "\[IndentingNewLine]", 
       SubscriptBox["INT", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{
  3.8932507435017977`*^9, 3.8932515028522*^9, {3.893298942847869*^9, 
   3.8932990018306704`*^9}, {3.89330083853734*^9, 3.893300877454363*^9}, {
   3.893302200453847*^9, 
   3.893302238862678*^9}},ExpressionUUID->"50a20ec4-16dc-474a-a392-\
b214c3ce2708"],

Cell["GM matrices for master integral:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, {
  3.893299037743103*^9, 
  3.893299038120941*^9}},ExpressionUUID->"5599836e-4fe5-46ae-b694-\
04433790d7ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMSun3s", "=", 
   RowBox[{"Get", "[", "\"\<GMSun3s.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMSun3m1", "=", 
   RowBox[{"Get", "[", "\"\<GMSun3m1.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMSun3m2", "=", 
   RowBox[{"Get", "[", "\"\<GMSun3m2.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMSun3m3", "=", 
   RowBox[{"Get", "[", "\"\<GMSun3m3.txt\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9, {
   3.893251509974731*^9, 3.8932515386219587`*^9}, {3.893299079740563*^9, 
   3.89329913127704*^9}, {3.893299513376535*^9, 3.893299521435939*^9}, 
   3.893299631335147*^9, 3.893299663806202*^9, 3.893299829550765*^9, 
   3.893299939642495*^9, {3.89330038248206*^9, 3.893300408760318*^9}, {
   3.893300883279405*^9, 3.893300891717655*^9}, {3.893300930207531*^9, 
   3.893300975197373*^9}, {3.8933023785176153`*^9, 3.8933023938642397`*^9}, {
   3.8933024500119553`*^9, 3.893302503141416*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"78e8e76a-d235-4a6e-88a5-a99c625ed396"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"29f9e5f3-9908-448a-9e93-\
622ab41b819d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TSun3", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0", "0", "0", "0"},
       {"0", 
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0", "0", "0"},
       {"0", "0", 
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "2"], 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]], "0", "0",
         "0"},
       {"0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m22", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["m12", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m22", "+", 
                RowBox[{"3", " ", "m32"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m22", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m32"}], "+", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"m32", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m32", "2"], "+", 
                RowBox[{"2", " ", "m32", " ", "s"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
             RowBox[{"m22", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m32", "2"]}], "+", 
                RowBox[{"4", " ", "m32", " ", "s"}], "+", 
                SuperscriptBox["s", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m22", "2"], "+", 
                RowBox[{"m22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m32"}], "+", "s"}], ")"}]}], 
                "+", 
                RowBox[{"m32", " ", 
                 RowBox[{"(", 
                  RowBox[{"m32", "+", 
                   RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox["m22", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m32", "2"]}], "+", 
           RowBox[{"2", " ", "m22", " ", 
            RowBox[{"(", 
             RowBox[{"m32", "-", "s"}], ")"}]}], "+", 
           RowBox[{"2", " ", "m32", " ", "s"}], "+", 
           SuperscriptBox["s", "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{"m22", "-", "m32", "+", "s"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"G1", "[", 
            RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]]}], "0", 
        SuperscriptBox["\[Epsilon]", "2"], "0"},
       {"0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m12", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m12", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m22"}], "+", 
                RowBox[{"3", " ", "m32"}], "+", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
             RowBox[{"m12", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m22", "2"], "+", 
                RowBox[{"4", " ", "m22", " ", "m32"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m32", "2"]}], "-", 
                RowBox[{"2", " ", "m22", " ", "s"}], "+", 
                RowBox[{"4", " ", "m32", " ", "s"}], "+", 
                SuperscriptBox["s", "2"]}], ")"}]}], "+", 
             RowBox[{"m32", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m22", "2"]}], "+", 
                SuperscriptBox["m32", "2"], "+", 
                RowBox[{"2", " ", "m32", " ", "s"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["s", "2"]}], "+", 
                RowBox[{"2", " ", "m22", " ", 
                 RowBox[{"(", 
                  RowBox[{"m32", "+", 
                   RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox["m22", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m32", "2"]}], "+", 
           RowBox[{"2", " ", "m22", " ", 
            RowBox[{"(", 
             RowBox[{"m32", "-", "s"}], ")"}]}], "+", 
           RowBox[{"2", " ", "m32", " ", "s"}], "+", 
           SuperscriptBox["s", "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{"m22", "-", "m32", "+", "s"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"G2", "[", 
            RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]]}], "0", 
        "0", 
        SuperscriptBox["\[Epsilon]", "2"]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{"G1", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"G2", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{"G1", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"G2", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{"G1", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"G2", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}]}], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["m12", "3"]}], "-", 
             SuperscriptBox["m22", "3"], "+", 
             RowBox[{
              SuperscriptBox["m22", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "m32"}], "+", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m12", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m22"}], "+", 
                RowBox[{"3", " ", "m32"}], "+", 
                RowBox[{"4", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "m32", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m32", "2"], "+", 
                RowBox[{"2", " ", "m32", " ", "s"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
             RowBox[{"m22", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m32", "2"], "+", 
                RowBox[{"8", " ", "m32", " ", "s"}], "-", 
                SuperscriptBox["s", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "m22", " ", "m32"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m32", "2"]}], "-", 
                RowBox[{"3", " ", "m22", " ", "s"}], "+", 
                RowBox[{"m32", " ", "s"}], "+", 
                SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"G2", "[", 
            RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox["m22", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m32", "2"]}], "+", 
           RowBox[{"2", " ", "m22", " ", 
            RowBox[{"(", 
             RowBox[{"m32", "-", "s"}], ")"}]}], "+", 
           RowBox[{"2", " ", "m32", " ", "s"}], "+", 
           SuperscriptBox["s", "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{"m22", "-", "m32", "+", "s"}], ")"}]}]}]], "+", 
         RowBox[{
          RowBox[{"G1", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m12", "3"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m22", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["m12", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "m32"}], "+", 
                   RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m22", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "m32"}], "+", 
                   RowBox[{"4", " ", "s"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "m32", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m32", "2"], "+", 
                   RowBox[{"2", " ", "m32", " ", "s"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "m22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m32", "2"]}], "+", 
                   RowBox[{"m32", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}]}], "+", 
                RowBox[{"m12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m22", "2"]}], "+", 
                   SuperscriptBox["m32", "2"], "+", 
                   RowBox[{"8", " ", "m32", " ", "s"}], "-", 
                   SuperscriptBox["s", "2"], "+", 
                   RowBox[{"6", " ", "m22", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m32"}], "+", "s"}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox["m22", "2"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m32", "2"]}], "+", 
              RowBox[{"2", " ", "m22", " ", 
               RowBox[{"(", 
                RowBox[{"m32", "-", "s"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m32", " ", "s"}], "+", 
              SuperscriptBox["s", "2"], "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{"m22", "-", "m32", "+", "s"}], ")"}]}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Epsilon]", "2"], " ", 
              RowBox[{"G2", "[", 
               RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], 
             RowBox[{"\[Omega]0", "[", 
              RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]]}], 
           ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], "2"]}], 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G2", "[", 
             RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], "2"]}], 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "6"], "+", 
             SuperscriptBox["m22", "6"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m22", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "m32"}], "+", 
                RowBox[{"3", " ", "s"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m12", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m22"}], "+", 
                RowBox[{"7", " ", "m32"}], "+", 
                RowBox[{"3", " ", "s"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m32", "-", "s"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["m32", "2"]}], "+", 
                RowBox[{"10", " ", "m32", " ", "s"}], "-", 
                SuperscriptBox["s", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m22", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"31", " ", 
                 SuperscriptBox["m32", "2"]}], "+", 
                RowBox[{"42", " ", "m32", " ", "s"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "m22", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m32", "-", "s"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"25", " ", 
                 SuperscriptBox["m32", "3"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["m32", "2"], " ", "s"}], "+", 
                RowBox[{"15", " ", "m32", " ", 
                 SuperscriptBox["s", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["s", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m22", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m32", "3"], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["m32", "2"], " ", "s"}], "+", 
                RowBox[{"7", " ", "m32", " ", 
                 SuperscriptBox["s", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["s", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m22", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "49"}], " ", 
                 SuperscriptBox["m32", "4"]}], "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["m32", "3"], " ", "s"}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["m32", "2"], " ", 
                 SuperscriptBox["s", "2"]}], "-", 
                RowBox[{"28", " ", "m32", " ", 
                 SuperscriptBox["s", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["s", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m12", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["m22", "2"]}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox["m32", "2"]}], "+", 
                RowBox[{"42", " ", "m32", " ", "s"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["s", "2"]}], "+", 
                RowBox[{"6", " ", "m22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "m32"}], "+", 
                   RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m12", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["m22", "3"]}], "+", 
                SuperscriptBox["m32", "3"], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["m32", "2"], " ", "s"}], "+", 
                RowBox[{"7", " ", "m32", " ", 
                 SuperscriptBox["s", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["s", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["m22", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "m32"}], "+", 
                   RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
                RowBox[{"m22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19", " ", 
                    SuperscriptBox["m32", "2"]}], "+", 
                   RowBox[{"34", " ", "m32", " ", "s"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m12", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["m22", "4"]}], "-", 
                RowBox[{"49", " ", 
                 SuperscriptBox["m32", "4"]}], "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["m32", "3"], " ", "s"}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["m32", "2"], " ", 
                 SuperscriptBox["s", "2"]}], "-", 
                RowBox[{"28", " ", "m32", " ", 
                 SuperscriptBox["s", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["s", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m22", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "m32"}], "+", 
                   RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m22", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"45", " ", 
                    SuperscriptBox["m32", "2"]}], "+", 
                   RowBox[{"94", " ", "m32", " ", "s"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "m22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"25", " ", 
                    SuperscriptBox["m32", "3"]}], "-", 
                   RowBox[{"37", " ", 
                    SuperscriptBox["m32", "2"], " ", "s"}], "+", 
                   RowBox[{"47", " ", "m32", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["s", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m22", "5"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m22", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "m32"}], "+", 
                   RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m22", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"38", " ", 
                    SuperscriptBox["m32", "2"]}], "+", 
                   RowBox[{"68", " ", "m32", " ", "s"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"m32", "-", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"25", " ", 
                    SuperscriptBox["m32", "3"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["m32", "2"], " ", "s"}], "+", 
                   RowBox[{"15", " ", "m32", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["s", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m22", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "50"}], " ", 
                    SuperscriptBox["m32", "3"]}], "+", 
                   RowBox[{"74", " ", 
                    SuperscriptBox["m32", "2"], " ", "s"}], "-", 
                   RowBox[{"94", " ", "m32", " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["s", "3"]}]}], ")"}]}], "+", 
                RowBox[{"m22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"55", " ", 
                    SuperscriptBox["m32", "4"]}], "-", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["m32", "3"], " ", "s"}], "+", 
                   RowBox[{"74", " ", 
                    SuperscriptBox["m32", "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                   RowBox[{"68", " ", "m32", " ", 
                    SuperscriptBox["s", "3"]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["s", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m12", "2"], "+", 
              SuperscriptBox["m22", "2"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m32", "2"]}], "+", 
              RowBox[{"2", " ", "m22", " ", 
               RowBox[{"(", 
                RowBox[{"m32", "-", "s"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m32", " ", "s"}], "+", 
              SuperscriptBox["s", "2"], "-", 
              RowBox[{"2", " ", "m12", " ", 
               RowBox[{"(", 
                RowBox[{"m22", "-", "m32", "+", "s"}], ")"}]}]}], ")"}], 
            "2"]}]], "-", 
         FractionBox[
          RowBox[{"m32", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m12", "4"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m12", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m22", "+", "m32", "+", "s"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m22", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"m32", "-", "s"}], ")"}], "2"], "-", 
                RowBox[{"2", " ", "m22", " ", 
                 RowBox[{"(", 
                  RowBox[{"m32", "+", "s"}], ")"}]}]}], ")"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["m12", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["m22", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m32", "2"]}], "+", 
                RowBox[{"4", " ", "m32", " ", "s"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["s", "2"]}], "+", 
                RowBox[{"4", " ", "m22", " ", 
                 RowBox[{"(", 
                  RowBox[{"m32", "+", "s"}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "m12", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m22", "3"], "-", 
                RowBox[{
                 SuperscriptBox["m22", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m32", "+", "s"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"m32", "-", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m32", "+", "s"}], ")"}]}], "-", 
                RowBox[{"m22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m32", "2"], "-", 
                   RowBox[{"10", " ", "m32", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", "\[Epsilon]", " ", 
           RowBox[{
            SuperscriptBox["\[Omega]0", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["m12", "2"], "+", 
           SuperscriptBox["m22", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m32", "2"]}], "+", 
           RowBox[{"2", " ", "m22", " ", 
            RowBox[{"(", 
             RowBox[{"m32", "-", "s"}], ")"}]}], "+", 
           RowBox[{"2", " ", "m32", " ", "s"}], "+", 
           SuperscriptBox["s", "2"], "-", 
           RowBox[{"2", " ", "m12", " ", 
            RowBox[{"(", 
             RowBox[{"m22", "-", "m32", "+", "s"}], ")"}]}]}]]}], 
        FractionBox[
         RowBox[{"m32", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m12", "4"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m12", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"m22", "+", "m32", "+", "s"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m22", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"m32", "-", "s"}], ")"}], "2"], "-", 
               RowBox[{"2", " ", "m22", " ", 
                RowBox[{"(", 
                 RowBox[{"m32", "+", "s"}], ")"}]}]}], ")"}], "2"], "+", 
            RowBox[{
             SuperscriptBox["m12", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["m22", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["m32", "2"]}], "+", 
               RowBox[{"4", " ", "m32", " ", "s"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["s", "2"]}], "+", 
               RowBox[{"4", " ", "m22", " ", 
                RowBox[{"(", 
                 RowBox[{"m32", "+", "s"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "m12", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m22", "3"], "-", 
               RowBox[{
                SuperscriptBox["m22", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"m32", "+", "s"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"m32", "-", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"m32", "+", "s"}], ")"}]}], "-", 
               RowBox[{"m22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m32", "2"], "-", 
                  RowBox[{"10", " ", "m32", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", "\[Epsilon]", " ", 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["m12", "2"], "+", 
          SuperscriptBox["m22", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m32", "2"]}], "+", 
          RowBox[{"2", " ", "m22", " ", 
           RowBox[{"(", 
            RowBox[{"m32", "-", "s"}], ")"}]}], "+", 
          RowBox[{"2", " ", "m32", " ", "s"}], "+", 
          SuperscriptBox["s", "2"], "-", 
          RowBox[{"2", " ", "m12", " ", 
           RowBox[{"(", 
            RowBox[{"m22", "-", "m32", "+", "s"}], ")"}]}]}]], 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"G1", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"G2", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"G1", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"G2", "[", 
           RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9, 3.8932515590928926`*^9, {3.8932516631447783`*^9, 
   3.893251665309042*^9}, {3.893299194717354*^9, 3.893299195940777*^9}, {
   3.893300028537483*^9, 3.8933000286978207`*^9}, 3.893300354272485*^9, {
   3.893300386721583*^9, 3.893300410576989*^9}, 3.893300982039918*^9, 
   3.893301299752448*^9, {3.893308009466243*^9, 3.893308011310708*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"4892cb1b-b3ca-4061-8adc-2a5bbb789105"],

Cell["Relation from Picard-Fuchs equation and new functions:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
  3.8932510736790667`*^9}, {3.8932516079217377`*^9, 3.8932516101410017`*^9}, {
  3.8934224920103283`*^9, 
  3.893422495110754*^9}},ExpressionUUID->"df9b01cc-2655-4bf2-bc22-\
6e806e0f8574"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelSun3", "=", 
   RowBox[{"Get", "[", "\"\<RelSun3.txt\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
   3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
   3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
   3.893251077726695*^9, 3.893251079929775*^9}, {3.893251580836637*^9, 
   3.893251603388206*^9}, 3.893251677011775*^9, {3.893300096401246*^9, 
   3.89330017457915*^9}, {3.8933004255954237`*^9, 3.893300426404071*^9}, 
   3.893300476278257*^9, {3.893300996506928*^9, 3.893301079759424*^9}, {
   3.893301126125679*^9, 3.893301126547029*^9}, {3.893301165597397*^9, 
   3.89330118536139*^9}, 3.893301338716984*^9, {3.893301537718008*^9, 
   3.8933015422701263`*^9}, {3.893307651118116*^9, 3.893307666138695*^9}, {
   3.89330808259172*^9, 3.8933080852734613`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"470a71fd-e045-4c41-8c25-d0bc6828ec19"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"1625841e-c5e1-4723-a558-\
0b9ed094e929"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun3", ".", "GMSun3s"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun3", ",", "s"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun3", "]"}]}], "/.", "RelSun3"}], "//", 
    "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G1", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G2", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "}"}], 
      ",", "Simplify"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun3", ".", "GMSun3m1"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun3", ",", "m12"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun3", "]"}]}], "/.", "RelSun3"}], "//", 
    "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G1", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G2", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "}"}], 
      ",", "Simplify"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun3", ".", "GMSun3m2"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun3", ",", "m22"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun3", "]"}]}], "/.", "RelSun3"}], "//", 
    "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G1", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G2", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "}"}], 
      ",", "Simplify"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TSun3", ".", "GMSun3m3"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TSun3", ",", "m32"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TSun3", "]"}]}], "/.", "RelSun3"}], "//", 
    "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G1", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}], ",", 
        RowBox[{"G2", "[", 
         RowBox[{"s", ",", "m12", ",", "m22", ",", "m32"}], "]"}]}], "}"}], 
      ",", "Simplify"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%%%%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250920244814*^9, 3.893250931632259*^9}, 
   3.893250975141672*^9, 3.893251042208503*^9, {3.893251161824325*^9, 
   3.893251166126712*^9}, {3.893251213691573*^9, 3.893251214850601*^9}, {
   3.893251323767461*^9, 3.8932513253207293`*^9}, {3.893251583440055*^9, 
   3.89325159796714*^9}, {3.893300373129159*^9, 3.893300429601694*^9}, {
   3.8933004874755*^9, 3.893300516905809*^9}, {3.893301316594692*^9, 
   3.893301396089622*^9}, {3.893301509373659*^9, 3.893301512901514*^9}, {
   3.893301550600741*^9, 3.8933015518770742`*^9}, {3.893308095327794*^9, 
   3.893308102058085*^9}, {3.893308153996512*^9, 3.893308226260213*^9}, {
   3.893308336749111*^9, 3.893308349154766*^9}, {3.893308444788143*^9, 
   3.893308468897811*^9}, {3.893309134700943*^9, 3.8933091833163033`*^9}, {
   3.893349530245965*^9, 3.893349537360155*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"165a06c9-10f5-455d-bf56-7c725967f193"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308265932585*^9, 
   3.8933084177318563`*^9, 3.893308568955969*^9, 3.893309460651182*^9, 
   3.893406366113854*^9, 3.8937360421382847`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"0fd33b9f-ef96-4c78-9809-12fa4c9bafd9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308265932585*^9, 
   3.8933084177318563`*^9, 3.893308568955969*^9, 3.893309460651182*^9, 
   3.893406366113854*^9, 3.893736042236418*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"23826934-eea7-433f-b810-b091cded13f6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308265932585*^9, 
   3.8933084177318563`*^9, 3.893308568955969*^9, 3.893309460651182*^9, 
   3.893406366113854*^9, 3.893736042332541*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"0a45418f-e6ba-4469-a007-7c7f877d7b88"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, {
   3.8933004351614733`*^9, 3.893300447194153*^9}, {3.893300480168084*^9, 
   3.893300517885812*^9}, 3.893301402574198*^9, 3.8933015134359217`*^9, {
   3.8933015475587254`*^9, 3.8933015528245153`*^9}, 3.893308265932585*^9, 
   3.8933084177318563`*^9, 3.893308568955969*^9, 3.893309460651182*^9, 
   3.893406366113854*^9, 3.8937360423830957`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"f5916fbc-862d-4731-8b29-76ab5c446e82"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-Planar Triangle 1 (one- and two-parameter cases)", "Chapter",
 CellChangeTimes->{{3.893248447854355*^9, 
  3.893248511396634*^9}},ExpressionUUID->"2b939b0e-2a01-4ea9-a506-\
a013cc840f12"],

Cell[CellGroupData[{

Cell["One-Parameter Case", "Section",
 CellChangeTimes->{{3.893251390834708*^9, 
  3.8932513983050833`*^9}},ExpressionUUID->"fc75d342-5d07-4829-b4f6-\
020ddaf352a9"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"4d49e9aa-c9af-420f-91a8-\
f3fcd797105b"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{3.8932507435017977`*^9, 
  3.8932515028522*^9},ExpressionUUID->"3bb9e3fb-30db-40a4-be67-37762c344aea"],

Cell["GM matrix for master integrals:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, 
   3.893299011462432*^9},ExpressionUUID->"26f693d3-05b3-4ebc-a807-\
689fc2c19db0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMTri1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"1", "+", "\[Epsilon]"}], "z"], "0", "0", "0", "0", "0", "0",
         "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "z"}]}]]}], "0", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], 
         RowBox[{"z", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"z", "+", "\[Epsilon]", "-", 
           RowBox[{"2", " ", "z", " ", "\[Epsilon]"}]}], 
          RowBox[{"z", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}]]}], "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], "z"], 
        FractionBox["1", "z"], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "z"]}], 
        FractionBox["1", "z"], "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"4", " ", "z", " ", "\[Epsilon]"}]}]]}], "0", "0", "0", 
        "0", 
        FractionBox[
         RowBox[{"1", "-", "\[Epsilon]"}], "z"], 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}], "0", "0", "0", "0"},
       {
        FractionBox[
         RowBox[{"\[Epsilon]", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], 
         RowBox[{"2", "-", 
          RowBox[{"8", " ", "z"}], "+", 
          RowBox[{"4", " ", "\[Epsilon]"}], "-", 
          RowBox[{"16", " ", "z", " ", "\[Epsilon]"}]}]], 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}]], "0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "z"}]}]], 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"6", " ", "z"}], "+", 
          RowBox[{"3", " ", "\[Epsilon]"}], "-", 
          RowBox[{"4", " ", "z", " ", "\[Epsilon]"}]}], 
         RowBox[{"z", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "z"]}], "0", "0", 
        FractionBox["1", "z"], "0", "0", "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{"2", " ", "z"}]], 
        RowBox[{"-", 
         FractionBox["1", "z"]}], "0", "0", 
        FractionBox[
         RowBox[{"1", "+", "\[Epsilon]"}], "z"], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "z"], 
        FractionBox["4", "z"]},
       {
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]"}], 
         RowBox[{"2", "-", 
          RowBox[{"32", " ", "z"}], "+", 
          RowBox[{"4", " ", "\[Epsilon]"}], "-", 
          RowBox[{"64", " ", "z", " ", "\[Epsilon]"}]}]], "0", "0", 
        FractionBox["5", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"32", " ", "z"}]}]], 
        FractionBox[
         RowBox[{"4", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}]], 
        FractionBox[
         RowBox[{"7", " ", "\[Epsilon]"}], 
         RowBox[{"1", "-", 
          RowBox[{"16", " ", "z"}]}]], 
        FractionBox["3", 
         RowBox[{"z", "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "2"]}]}]], "0", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}]], 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "\[Epsilon]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], 
         RowBox[{"1", "-", 
          RowBox[{"16", " ", "z"}]}]], 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"16", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]}], 
         RowBox[{"z", "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "2"]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9, {
   3.893251509974731*^9, 3.8932515386219587`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"7207afd5-8b47-460e-953f-aba675678da8"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"4771ca1c-19ec-49b1-b178-\
fe78c06064c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TTri1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "2"], "z"]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "z"}]}]], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "z"], 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "z"}]}]], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"2", " ", "z"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "2"], "z"]}], "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "3"], "z"]}], "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "3"], "z"]}], "0", "0", "0", "0", 
        "0"},
       {
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "z"}]}]], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], 
         RowBox[{
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"4", " ", "z", " ", "\[Epsilon]"}]}]], "0", "0", "0", "0", 
        "0", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "z"}]}]], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         SuperscriptBox["z", "2"]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "4"], "z"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "4"], "z"]}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "4"], 
          RowBox[{"z", " ", 
           RowBox[{"\[Omega]0", "[", "z", "]"}]}]]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[Epsilon]", "+", 
               RowBox[{"8", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"\[Omega]0", "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"16", " ", "z"}]}], ")"}], " ", "z", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]0", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
         SuperscriptBox["z", "3"]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
         SuperscriptBox["z", "3"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9, 3.8932515590928926`*^9, {3.8932516631447783`*^9, 
   3.893251665309042*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"77242d57-6d1e-4445-bdc6-8edd3f77e9e9"],

Cell["Relation from Picard-Fuchs equation:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
  3.8932510736790667`*^9}, {3.8932516079217377`*^9, 
  3.8932516101410017`*^9}},ExpressionUUID->"1bfa5f55-aa74-4123-abfe-\
ad0bcd9474ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelTri1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Omega]0", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Omega]0", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}], ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
   3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
   3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
   3.893251077726695*^9, 3.893251079929775*^9}, {3.893251580836637*^9, 
   3.893251603388206*^9}, 3.893251677011775*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"f3c8b72f-a31d-4632-87d9-0b38fe19ad93"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"b105d6ae-fd73-4a28-8d24-\
bca258c779f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TTri1", ".", "GMTri1"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TTri1", ",", "z"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TTri1", "]"}]}], "/.", "RelTri1"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", "z", "]"}], ",", "\[Epsilon]"}], "}"}], ",",
       "Factor"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250920244814*^9, 3.893250931632259*^9}, 
   3.893250975141672*^9, 3.893251042208503*^9, {3.893251161824325*^9, 
   3.893251166126712*^9}, {3.893251213691573*^9, 3.893251214850601*^9}, {
   3.893251323767461*^9, 3.8932513253207293`*^9}, {3.893251583440055*^9, 
   3.89325159796714*^9}, 3.893309325471875*^9, 3.893309359215499*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"f3946fa6-cf84-4311-9a6a-1ce0b464e2cd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["\[Epsilon]", "z"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"z", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "z"}]}]]}]]}], "0", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "z"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]"}], 
       RowBox[{"z", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "z"}]}]]}]], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{"z", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "z"}]}]]}]]}], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "z"}]}]], " ", "z"}]], "0", "0", "0", "0"},
     {
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "z"}]}]], " ", "z"}]], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "z"}]}]], " ", "z"}]], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "z"}]}]], " ", "z"}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}]}]], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", "z"}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], "0", "0", 
      FractionBox["\[Epsilon]", "z"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"8", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", "\[Epsilon]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", "z", "]"}], "2"], "-", 
        RowBox[{"16", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}]}]]},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"10", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        SuperscriptBox["z", "2"]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        SuperscriptBox["z", "2"]]}], 
      FractionBox[
       RowBox[{"28", " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       SuperscriptBox["z", "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "z"}]}]], " ", 
         SuperscriptBox["z", "2"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        SuperscriptBox["z", "2"]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"8", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, 
   3.893309752596661*^9, 3.893736155712543*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"1baed50f-3074-47dd-915c-\
98d9b1c56a98"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, 3.893298807132883*^9, 
   3.893309752596661*^9, 3.893736155714776*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"7f0b9483-b2e2-4ebb-a013-19a37e22ebf4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Parameter Case", "Section",
 CellChangeTimes->{{3.89325139983364*^9, 
  3.893251403532093*^9}},ExpressionUUID->"c89f74e5-3973-4d0f-aa4e-\
692c0e1b9158"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"512a8b20-0c6a-4659-b7d4-\
44afe7a26543"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",ExpressionUUID->"fca692aa-e6ad-40bd-9d9c-\
05a18552304c"],

Cell["GM matrix for master integral:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 
  3.8932501045752974`*^9}},ExpressionUUID->"0b5530ab-74e5-459a-abbc-\
51ac4f0d7079"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMTri12Parz1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", "\[Epsilon]"}], 
          SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SubscriptBox["z", "1"]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "1"]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           SubscriptBox["z", "1"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "1"]}], ")"}], " ", 
          SubscriptBox["z", "1"]}]], 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SubscriptBox["z", "1"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "1"]}], ")"}], " ", 
          SubscriptBox["z", "1"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", "\[Epsilon]"}], 
          SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Epsilon]", 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]]}], 
        FractionBox[
         SubscriptBox["z", "1"], 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], "0", "0", "0", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SubscriptBox["z", "1"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{"2", " ", 
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SubscriptBox["z", "1"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], 
             SubscriptBox["z", "1"]]}], "+", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}]]}], ")"}]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         FractionBox["2", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox["3", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{"6", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], 
        FractionBox["4", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}], "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SubscriptBox["z", "1"]}], "+", 
              SubscriptBox["z", "2"]}]]}], "+", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}]]}], ")"}]}], 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}]], "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[Epsilon]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}]], "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Epsilon]"}], ")"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["z", "1"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", "0", "0", "0", 
        "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           SubscriptBox["z", "1"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "1"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubsuperscriptBox["z", "1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["z", "1"]}], ")"}], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]]}], "0", "0", "0", "0", "0",
         "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}]]}], "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Epsilon]", 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", "-", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}]]}], 
        FractionBox[
         RowBox[{"6", "+", 
          SubscriptBox["z", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          RowBox[{"4", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{"6", " ", "\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", "+", 
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"]}], "-", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}], 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"1", "+", 
          FractionBox["4", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}]]}], "\[Epsilon]"], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"]}]]}], "+", 
         FractionBox["1", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SubscriptBox["z", "1"]}], ")"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}], 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"\[Epsilon]", " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{"\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Epsilon]", 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox["1", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox["2", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}], "0", 
        FractionBox["1", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox["2", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox["2", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", 
        FractionBox[
         RowBox[{"6", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox["4", 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubsuperscriptBox["z", "1", "2"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Epsilon]"}], 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0"},
       {
        FractionBox["\[Epsilon]", 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SubscriptBox["z", "1"]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "1"]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox["1", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox["2", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], "0", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], 
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "3"]}]], "0", 
        FractionBox[
         RowBox[{
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}], "3"]}]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["z", "1"], "-", 
              SubscriptBox["z", "2"]}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["z", "1"], "-", 
              SubscriptBox["z", "2"]}], ")"}], "2"]}]]}], 
        FractionBox[
         RowBox[{"4", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           SubscriptBox["z", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]]}], "0", "0", 
        FractionBox[
         RowBox[{"4", " ", 
          SubscriptBox["z", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], "2"]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]]}]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "3"]}], "+", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"23", " ", "\[Epsilon]", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"4", " ", "\[Epsilon]"}], "+", 
                RowBox[{"7", " ", "\[Epsilon]", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "48"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", "\[Epsilon]"}], "+", 
                RowBox[{"11", " ", "\[Epsilon]", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "32"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", 
                SubscriptBox["z", "1"]}], ")"}], " ", 
              SubscriptBox["z", "1"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"20", " ", "\[Epsilon]"}], "-", 
             RowBox[{"3", " ", "\[Epsilon]", " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "2", "3"]}]}], 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SubscriptBox["z", "1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "32"}], "+", 
          SubsuperscriptBox["z", "1", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{"3", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            RowBox[{"5", " ", 
             SubsuperscriptBox["z", "2", "2"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               SubscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "64"}], "+", 
           SubsuperscriptBox["z", "1", "2"], "+", 
           RowBox[{
            SubscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              SubscriptBox["z", "2"]}], ")"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Epsilon]"}], " ", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          RowBox[{
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"16", " ", "\[Epsilon]"}], "-", 
             RowBox[{"\[Epsilon]", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", "\[Epsilon]"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "3"]}], "+", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "32"}], "-", 
             RowBox[{"76", " ", "\[Epsilon]"}], "+", 
             RowBox[{"11", " ", "\[Epsilon]", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "\[Epsilon]"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                RowBox[{"44", " ", "\[Epsilon]"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"34", " ", "\[Epsilon]"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 SubscriptBox["z", "1"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 SubscriptBox["z", "1"]}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"10", " ", "\[Epsilon]"}], "-", 
             RowBox[{"\[Epsilon]", " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "2"]}]}], 
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"16", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"16", " ", "\[Epsilon]"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              SubscriptBox["z", "1"]}], "-", 
             RowBox[{"\[Epsilon]", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"12", " ", "\[Epsilon]"}], "-", 
                RowBox[{"\[Epsilon]", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMTri12Parz2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], "0", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SubscriptBox["z", "2"]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          SubscriptBox["z", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         SubscriptBox["z", "1"], 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]]}], 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", "0", "0", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             SubscriptBox["z", "1"]}]}], 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], "-", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], 
           SubscriptBox["z", "2"]], "+", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             SubscriptBox["z", "1"]}]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}]]}], 
         RowBox[{"4", " ", 
          SubscriptBox["z", "1"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"12", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}]]}], ")"}]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            SubscriptBox["z", "2"]], "-", 
           FractionBox["9", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox["8", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}]]}], ")"}]}], "0", "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"4", " ", 
            SubscriptBox["z", "1"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}]], "+", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox["\[Epsilon]", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]]}], 
        RowBox[{
         FractionBox["1", 
          SubscriptBox["z", "2"]], "-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "1"]}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SubscriptBox["z", "1"]}], ")"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}]], 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]", " ", 
          SubscriptBox["z", "1"]}], 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}]], "0", "0", "0", "0", "0", 
        "0", "0", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SubscriptBox["z", "1"]}], 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}]], 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}]], "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"2", " ", "\[Epsilon]"}], "+", 
               RowBox[{"5", " ", "\[Epsilon]", " ", 
                SubscriptBox["z", "1"]}]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "\[Epsilon]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"11", " ", "\[Epsilon]"}]}], ")"}], " ", 
                SubscriptBox["z", "1"]}]}], ")"}], " ", 
             SubscriptBox["z", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SubscriptBox["z", "1"]}], ")"}], " ", 
             SubsuperscriptBox["z", "2", "2"]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]]}], "0", "0", "0", "0", "0",
         "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubsuperscriptBox["z", "1", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "\[Epsilon]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                SubscriptBox["z", "1"]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                SubscriptBox["z", "1"]}]}], ")"}], " ", 
             SubscriptBox["z", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SubscriptBox["z", "1"]}], ")"}], " ", 
             SubsuperscriptBox["z", "2", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["z", "1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SubscriptBox["z", "1"]}], ")"}], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                RowBox[{"3", " ", "\[Epsilon]", " ", 
                 SubscriptBox["z", "1"]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["z", "1"]}], ")"}], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], 
            RowBox[{"4", "-", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox[
            RowBox[{"4", " ", "\[Epsilon]"}], 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Epsilon]"}], 
            SubscriptBox["z", "2"]], "+", 
           FractionBox[
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "\[Epsilon]"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SubscriptBox["z", "1"]}], ")"}]}], 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}]]}], ")"}]}], "0", "0", "0", "0", "0",
         "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"4", "-", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]]}], "0", 
        FractionBox[
         RowBox[{"2", "+", 
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}]], 
        FractionBox[
         RowBox[{"4", "+", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], "-", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}]], 
        FractionBox[
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        RowBox[{
         FractionBox["2", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox["3", 
          SubscriptBox["z", "2"]]}], 
        FractionBox[
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["z", "2"]}], ")"}], " ", 
            SubscriptBox["z", "2"]}]}], 
          RowBox[{
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", "+", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "-", 
          RowBox[{"\[Epsilon]", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{
         FractionBox["2", 
          SubscriptBox["z", "2"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "1"]}], 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], 
        FractionBox[
         SubscriptBox["z", "1"], 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "-", 
          RowBox[{"\[Epsilon]", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}]], "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox["2", 
         RowBox[{
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]]}], "0", 
        FractionBox[
         RowBox[{"4", "+", 
          SubscriptBox["z", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          SubscriptBox["z", "1"]}], 
         RowBox[{
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"6", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]]}], "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            SubscriptBox["z", "1"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           SubsuperscriptBox["z", "1", "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubsuperscriptBox["z", "1", "2"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], 
            RowBox[{"4", "-", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}]], "-", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], 
            SubscriptBox["z", "2"]]}], ")"}]}], "0", "0", "0", "0", "0"},
       {
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "1"]}], 
         RowBox[{
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}], "-", 
          SubsuperscriptBox["z", "2", "2"]}]], 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"8", " ", "\[Epsilon]"}], "+", 
             RowBox[{"4", " ", "\[Epsilon]", " ", 
              SubscriptBox["z", "1"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}], "+", 
             RowBox[{"2", " ", "\[Epsilon]", " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], 
         RowBox[{"2", " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "1"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "2"], " ", 
            SubscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            SubsuperscriptBox["z", "2", "2"]}]}]]}], 
        FractionBox[
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox["2", 
         SubscriptBox["z", "2"]], 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        FractionBox["2", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], "0", 
        RowBox[{
         FractionBox["\[Epsilon]", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              SubscriptBox["z", "2"]], "+", 
             FractionBox["1", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SubscriptBox["z", "1"]}], "+", 
               SubscriptBox["z", "2"]}]]}], ")"}]}], 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}]]}], 
        FractionBox[
         RowBox[{
          FractionBox["1", 
           SubscriptBox["z", "2"]], "+", 
          FractionBox["1", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}]]}], 
         SubscriptBox["z", "1"]], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SubscriptBox["z", "1"]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}]}]], "-", 
         FractionBox["1", 
          SubscriptBox["z", "2"]]}], "0", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["1", 
            SubscriptBox["z", "1"]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "1"]}], 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}]], "+", 
           FractionBox["1", 
            SubscriptBox["z", "2"]]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Epsilon]", 
           SubscriptBox["z", "2"]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]]}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], "0", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", "0", "0", "0", 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          SubsuperscriptBox["z", "1", "2"], 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "2"], " ", 
            SubscriptBox["z", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"], " ", 
            SubsuperscriptBox["z", "2", "2"]}], "+", 
           SubsuperscriptBox["z", "2", "3"]}]]}], "0", "0", "0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], 
          RowBox[{"8", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}]], "+", 
         FractionBox["1", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]]}], "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          SubscriptBox["z", "1"]}], 
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}], "3"]}]], "0", 
        FractionBox[
         RowBox[{"2", " ", 
          SubscriptBox["z", "2"]}], 
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "3"]}]], "0", "0", "0", "0", 
        FractionBox["4", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], "2"]], 
        RowBox[{"-", 
         FractionBox["8", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]]}], 
        RowBox[{"-", 
         FractionBox["8", 
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["z", "1"], "-", 
              SubscriptBox["z", "2"]}], ")"}], "2"]}]]}], "0", 
        FractionBox[
         RowBox[{"8", " ", "\[Epsilon]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], "2"]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "\[Epsilon]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], "2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"8", " ", 
          SubscriptBox["z", "1"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], "2"]]},
       {"0", "0", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "+", 
            SubscriptBox["z", "1"]}], 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}]], "+", 
          FractionBox["2", 
           SubscriptBox["z", "2"]], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SubscriptBox["z", "2"]}], ")"}]}], 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}]]}], 
         SubsuperscriptBox["z", "1", "2"]], 
        FractionBox[
         RowBox[{
          RowBox[{"24", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             SubscriptBox["z", "1"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "192"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "64"}], "-", 
                RowBox[{"92", " ", "\[Epsilon]"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 SubscriptBox["z", "1"], " ", 
                 RowBox[{"(", 
                  RowBox[{"35", "+", 
                   RowBox[{"4", " ", 
                    SubscriptBox["z", "1"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubscriptBox["z", "2"]}], "+", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{"32", "-", 
                RowBox[{"98", " ", "\[Epsilon]"}], "-", 
                RowBox[{"23", " ", "\[Epsilon]", " ", 
                 SubscriptBox["z", "1"]}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"33", " ", "\[Epsilon]"}], "+", 
                RowBox[{"11", " ", "\[Epsilon]", " ", 
                 SubscriptBox["z", "1"]}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "3"]}], "-", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"7", " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "4"]}]}], 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "3"]}], "-", 
          RowBox[{"\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "36"}], "+", 
             RowBox[{"5", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "64"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SubscriptBox["z", "2"]}], ")"}], " ", 
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"21", " ", "\[Epsilon]"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           SubsuperscriptBox["z", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "128"}], "+", 
             RowBox[{
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"40", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SubscriptBox["z", "2"]}], ")"}], " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SubscriptBox["z", "1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}], " ", 
            SubsuperscriptBox["z", "2", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["z", "1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["z", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"64", "+", 
              RowBox[{
               SubscriptBox["z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SubscriptBox["z", "2"]}], ")"}], " ", 
                  SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             SubscriptBox["z", "1"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}], 
         RowBox[{
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubsuperscriptBox["z", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SubscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", 
               RowBox[{"5", " ", 
                SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["z", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "52"}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SubscriptBox["z", "2"]}], ")"}], " ", 
             SubsuperscriptBox["z", "2", "2"]}], "+", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "+", 
               RowBox[{
                SubscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  SubscriptBox["z", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", "\[Epsilon]"}], "-", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["z", "1"], " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 SubscriptBox["z", "1"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 SubscriptBox["z", "1"]}], ")"}], " ", 
               SubscriptBox["z", "2"]}], "+", 
              SubsuperscriptBox["z", "2", "2"]}], ")"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Epsilon]", " ", 
             SubsuperscriptBox["z", "1", "4"], " ", 
             SubscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SubscriptBox["z", "2"]}], ")"}], " ", 
             SubsuperscriptBox["z", "2", "3"]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             SubsuperscriptBox["z", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"29", "-", 
                  RowBox[{"8", " ", 
                   SubscriptBox["z", "2"]}]}], ")"}], " ", 
                SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"192", " ", "\[Epsilon]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"47", " ", "\[Epsilon]"}]}], ")"}], " ", 
                SubscriptBox["z", "2"]}], "-", 
               RowBox[{
                SubsuperscriptBox["z", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"49", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "192"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SubscriptBox["z", "2"]}], ")"}], " ", 
                SubscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"73", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"6", " ", "\[Epsilon]", " ", 
                   SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", " ", 
             SubsuperscriptBox["z", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SubscriptBox["z", "1"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"16", "+", 
               SubscriptBox["z", "1"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                SubscriptBox["z", "1"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"31", " ", "\[Epsilon]"}], "-", 
                  RowBox[{"2", " ", "\[Epsilon]", " ", 
                   SubscriptBox["z", "1"]}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["z", "2"]}], "+", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "-", 
               RowBox[{"25", " ", "\[Epsilon]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                SubscriptBox["z", "1"]}]}], ")"}], " ", 
             SubsuperscriptBox["z", "2", "2"]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             SubsuperscriptBox["z", "2", "3"]}]}], ")"}]}], 
         RowBox[{"\[Epsilon]", " ", 
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"]}], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                SubscriptBox["z", "1"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                SubscriptBox["z", "1"]}], ")"}], " ", 
              SubscriptBox["z", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SubscriptBox["z", "1"]}], ")"}], " ", 
              SubsuperscriptBox["z", "2", "2"]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"32", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"4", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"16", " ", "\[Epsilon]"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             SubscriptBox["z", "1"]}], "-", 
            RowBox[{"\[Epsilon]", " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Epsilon]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SubscriptBox["z", "2"]}], ")"}], " ", 
             SubsuperscriptBox["z", "2", "3"]}], "+", 
            RowBox[{
             SubsuperscriptBox["z", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
                SubscriptBox["z", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SubscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                SubscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"7", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                SubscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"52", " ", "\[Epsilon]"}], "+", 
                  RowBox[{
                   SubscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"15", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}
            ], ")"}]}], 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             SubscriptBox["z", "1"]}], ")"}]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}], 
         RowBox[{
          SubscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            SubscriptBox["z", "1"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["z", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9, {
   3.893251509974731*^9, 3.8932515386219587`*^9}, 3.893251712907332*^9, 
   3.8932518874314203`*^9, {3.893252346491625*^9, 3.8932523472544947`*^9}, {
   3.893347898934931*^9, 3.893347903817237*^9}, {3.893348025640785*^9, 
   3.8933480584506407`*^9}, 3.893348090438224*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"797ec33b-011d-44af-9864-069af8d2c421"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"addea10a-5d97-4a67-ba13-\
d91299f4befb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TTri12Par", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SubscriptBox["z", "1"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SubscriptBox["z", "1"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "1"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "1"]]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "1"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SubscriptBox["z", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SubscriptBox["z", "1"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SubscriptBox["z", "1"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SubscriptBox["z", "1"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], "0", "0", "0", "0", "0", "0", 
        "0", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        
        RowBox[{
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"8", " ", 
           SubscriptBox["z", "1"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["z", "2"]}]}]], "0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["z", "1"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["z", "1"], "-", 
           FractionBox[
            SubscriptBox["z", "2"], "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Epsilon]", "2"]}], " ", 
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"]}], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"5", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}], " ", 
              SubscriptBox["z", "2"]}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"7", " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"4", " ", 
            SubscriptBox["z", "1"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}]]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "+", 
            SubscriptBox["z", "2"], "-", 
            RowBox[{
             SubscriptBox["z", "1"], " ", 
             SubscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], "-", 
          SubscriptBox["z", "2"]}]], "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SubscriptBox["z", "1"]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SubscriptBox["z", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
          RowBox[{"\[Omega]0", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           SubscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{
             SubscriptBox["z", "1"], ",", 
             SubscriptBox["z", "2"]}], "]"}]}], 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], "0", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           SubscriptBox["z", "1"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}]], " ", 
           SqrtBox[
            SubscriptBox["z", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{
             SubscriptBox["z", "1"], ",", 
             SubscriptBox["z", "2"]}], "]"}]}], 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox["4", 
              SubscriptBox["z", "2"]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], "0", "0", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           SubscriptBox["z", "1"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}]], " ", 
           SqrtBox[
            SubscriptBox["z", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{
             SubscriptBox["z", "1"], ",", 
             SubscriptBox["z", "2"]}], "]"}]}], 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox["4", 
              SubscriptBox["z", "2"]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
              SubsuperscriptBox["z", "1", "3"]}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              SubsuperscriptBox["z", "2", "3"]}], "+", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", "\[Epsilon]"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["z", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
                 SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", 
            RowBox[{
             SubscriptBox["z", "1"], ",", 
             SubscriptBox["z", "2"]}], "]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           SubscriptBox["z", "1"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["z", "1"], "-", 
              SubscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SubscriptBox["z", "2"]}], ")"}]}], "+", 
             SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]0", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["z", "1"], ",", 
             SubscriptBox["z", "2"]}], "]"}]}], 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9, 3.8932515590928926`*^9, {3.8932516631447783`*^9, 
   3.893251665309042*^9}, 3.893251715372921*^9, 3.893251937849921*^9, {
   3.893252122988484*^9, 3.893252123977137*^9}, {3.89325221018285*^9, 
   3.893252211956918*^9}, {3.8932523012829657`*^9, 3.8932523022948914`*^9}, {
   3.8933481592000628`*^9, 3.893348170057918*^9}, 3.8933486176695147`*^9, {
   3.893348735131887*^9, 3.893348751170619*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"a878fb4c-ef5c-4487-bb86-009203e19ae4"],

Cell["Relations from Picard-Fuchs equation and new functions:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
   3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
   3.8932510736790667`*^9}, {3.8932516079217377`*^9, 3.8932516101410017`*^9}, 
   3.893348427952054*^9},ExpressionUUID->"23be0624-162c-454e-89f9-\
5e045ff1187e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelTri12Par", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["z", "1"], ",", 
        SubscriptBox["z", "2"]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "3"], "+", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"3", " ", 
               SubscriptBox["z", "2"]}]}], ")"}], " ", 
            SubscriptBox["z", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}], " ", 
            SubsuperscriptBox["z", "2", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SubscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SubsuperscriptBox["z", "1", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"3", " ", 
               SubscriptBox["z", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["z", "2", "2"]}], "+", 
           SubsuperscriptBox["z", "2", "4"], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "2"], " ", 
            SubscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["z", "1"], ",", 
        SubscriptBox["z", "2"]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], 
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["z", "1"], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["z", "1"], ",", 
        SubscriptBox["z", "2"]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"]}], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SubsuperscriptBox["z", "1", "3"]}], "+", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"9", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "3"], "+", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["z", "1"], ",", 
        SubscriptBox["z", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox["4", 
            SubscriptBox["z", "2"]]}]], " ", 
         SubscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["z", "1"], ",", 
        SubscriptBox["z", "2"]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SubscriptBox["z", "1"], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SubscriptBox["z", "1"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["z", "1"], "-", 
              SubscriptBox["z", "2"]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}], ")"}], "2"]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
   3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
   3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
   3.893251077726695*^9, 3.893251079929775*^9}, {3.893251580836637*^9, 
   3.893251603388206*^9}, 3.893251677011775*^9, 3.893251716815638*^9, 
   3.893251952666583*^9, 3.893252401571884*^9, {3.893348173039687*^9, 
   3.893348174663753*^9}, 3.893348345846406*^9, {3.893348389803022*^9, 
   3.893348394093511*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"863d3f49-40b4-4a92-89d7-fd855213437b"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"8cf14f25-7e70-440b-83ec-\
e043b063f351"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TTri12Par", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GMTri12Parz1", ".", 
          RowBox[{"Inverse", "[", "TTri12Par", "]"}]}], "-", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Inverse", "[", "TTri12Par", "]"}], ",", 
           SubscriptBox["z", "1"]}], "]"}]}], ")"}]}], "/.", "RelTri12Par"}], 
     "//", "Together"}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}]}], "}"}], ",", "FullSimplify"}], 
     "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250920244814*^9, 3.893250931632259*^9}, 
   3.893250975141672*^9, 3.893251042208503*^9, {3.893251161824325*^9, 
   3.893251166126712*^9}, {3.893251213691573*^9, 3.893251214850601*^9}, {
   3.893251323767461*^9, 3.8932513253207293`*^9}, {3.893251583440055*^9, 
   3.89325159796714*^9}, {3.8932517198894873`*^9, 3.893251725909074*^9}, {
   3.893348645568739*^9, 3.893348700883293*^9}, {3.893348794408134*^9, 
   3.893348794919889*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"5fd181f8-36be-4a22-821a-6106212dc2a3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["\[Epsilon]", 
       SubscriptBox["z", "1"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "1"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "1"]]}]]}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "1"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "1"]]}]], "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]"}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "1"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "1"]]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "1"]}]]}], "-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         SubscriptBox["z", "1"]}]]}], "0", "0", 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]]]}], "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[Epsilon]", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]]]}], "0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}], 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]"}], 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Epsilon]", 
         SubscriptBox["z", "1"]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{"4", "+", 
         SubscriptBox["z", "1"], "-", 
         SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "1"]}], ")"}], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "3"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["z", "1"]}], ")"}], " ", 
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"5", " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["z", "2", "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], "-", 
          SubscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "+", 
        SubscriptBox["z", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "+", 
        SubscriptBox["z", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          SubscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "3"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "1"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "1"]]}]], "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        SubscriptBox["z", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SubscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "+", 
        SubscriptBox["z", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SubscriptBox["z", "1"], "-", 
        SubscriptBox["z", "2"]}]], 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "1"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "1"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}]}]], "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SubscriptBox["z", "1"], "-", 
        SubscriptBox["z", "2"]}]], "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         SubscriptBox["z", "1"]}]]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "1"]]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"4", " ", 
         SubscriptBox["z", "1"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         SubscriptBox["z", "1"]}]]}], "0", "0", 
      FractionBox["\[Epsilon]", 
       SubscriptBox["z", "1"]], "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       SubscriptBox["z", "1"]], "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        SubscriptBox["z", "2"]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "1"]]}], "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       SubscriptBox["z", "1"]], 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        SubscriptBox["z", "1"]]}], "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]]}]], "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "+", 
        SubscriptBox["z", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]", " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"]}]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "3"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        SubscriptBox["z", "2"]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "\[Epsilon]", " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "3"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "1"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "1"]]}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         SubscriptBox["z", "1"]}]]}], "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SubscriptBox["z", "1"], "-", 
        SubscriptBox["z", "2"]}]], "0", "0", 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SubscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             SubscriptBox["z", "1"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "3"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "1"]}]}], ")"}], " ", 
           SubscriptBox["z", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubsuperscriptBox["z", "2", "2"]}]}], ")"}]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "+", 
        SubscriptBox["z", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "1"]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SubscriptBox["z", "1"], "-", 
        SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "+", 
        SubscriptBox["z", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], "-", 
          SubscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{
        SubsuperscriptBox["z", "1", "2"], "+", 
        SubscriptBox["z", "2"], "-", 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SubscriptBox["z", "2"]}]}]], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}], "2"]}]]}], "0", "0", 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], "2"]}]], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox["1", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], "2"]}]]},
     {"0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        SubscriptBox["z", "1"]], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[Epsilon]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         FractionBox[
          SubscriptBox["z", "2"], 
          SubscriptBox["z", "1"]]}], ")"}], " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], "0", 
      RowBox[{
       RowBox[{"-", "8"}], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}]}], 
         SubscriptBox["z", "1"]]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[Epsilon]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}], 
      RowBox[{"4", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         FractionBox[
          SubscriptBox["z", "2"], 
          SubscriptBox["z", "1"]]}], ")"}], " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}], 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SubsuperscriptBox["z", "1", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              SubscriptBox["z", "1"]}], ")"}], " ", 
            SubscriptBox["z", "2"]}], "+", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["z", "2", "2"]}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "\[Epsilon]"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SubscriptBox["z", "2"]}], 
          SubscriptBox["z", "1"]]}], ")"}], " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "+", 
         FractionBox[
          RowBox[{"8", " ", "\[Epsilon]", " ", 
           SubscriptBox["z", "2"]}], 
          SubscriptBox["z", "1"]]}], ")"}], " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        SubscriptBox["z", "1"]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[Epsilon]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}]}], 
         SubscriptBox["z", "1"]]}], "-", 
       FractionBox[
        RowBox[{"32", " ", "\[Epsilon]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        SubscriptBox["z", "1"]]}], "0", 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}], ")"}]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        SubscriptBox["z", "1"]]}], "0", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["z", "1", "3"]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}], " ", 
            SubscriptBox["z", "2"]}], "+", 
           SubsuperscriptBox["z", "2", "3"], "+", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "+", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], "2"]}], 
       RowBox[{
        SubscriptBox["z", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}], "+", 
          SubsuperscriptBox["z", "2", "2"]}], ")"}]}]], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SubscriptBox["z", "1"]]}], "+", 
         FractionBox["1", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}]]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, {3.8932519561461782`*^9, 
   3.8932519697464046`*^9}, 3.893252054532206*^9, 3.893252131384358*^9, 
   3.893252218463175*^9, 3.893252359845359*^9, 3.893252409041368*^9, 
   3.893348705115645*^9, 3.893348763164548*^9, 3.8933487967014313`*^9, 
   3.893736202046267*^9},
 CellLabel->
  "Out[97]//MatrixForm=",ExpressionUUID->"64e3a78b-47a8-4eec-bd2c-\
1a09d26ea6e6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, {3.8932519561461782`*^9, 
   3.8932519697464046`*^9}, 3.893252054532206*^9, 3.893252131384358*^9, 
   3.893252218463175*^9, 3.893252359845359*^9, 3.893252409041368*^9, 
   3.893348705115645*^9, 3.893348763164548*^9, 3.8933487967014313`*^9, 
   3.8937362020648727`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"fdfd0c80-a3ef-44df-a62e-29a29f39e816"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TTri12Par", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GMTri12Parz2", ".", 
          RowBox[{"Inverse", "[", "TTri12Par", "]"}]}], "-", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Inverse", "[", "TTri12Par", "]"}], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], ")"}]}], "/.", "RelTri12Par"}], 
     "//", "Together"}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["\[Omega]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}]}], "}"}], ",", "FullSimplify"}], 
     "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893348820197104*^9, 3.8933488224901543`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"dcd99050-a928-4bee-8f60-87567ff3e869"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       SubscriptBox["z", "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]]}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}]], "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]"}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]]}], "-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        SubscriptBox["z", "2"]}]], "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["z", "1"]}], "+", 
        SubscriptBox["z", "2"]}]], 
      FractionBox["\[Epsilon]", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]]]}], 
      FractionBox["\[Epsilon]", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SubscriptBox["z", "1"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}]]}], "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]"}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{"4", "+", 
        SubscriptBox["z", "1"], "-", 
        SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       SubscriptBox["z", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["z", "1"]}], ")"}], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SubscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          SubscriptBox["z", "2"]], "+", 
         FractionBox["4", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}]}], 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SubsuperscriptBox["z", "1", "2"]}], 
       RowBox[{
        SubscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}]], 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["z", "1"]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", "0", "0", "0", "0",
       "0", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["z", "1"]}], "+", 
         SubscriptBox["z", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         SubscriptBox["z", "1"], "-", 
         SubscriptBox["z", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["z", "1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["z", "1"]}], ")"}], " ", 
          SubscriptBox["z", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "-", 
           SubscriptBox["z", "2"]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Epsilon]", 
         RowBox[{"2", " ", 
          SubscriptBox["z", "2"]}]]}], "+", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["z", "1"]}], "+", 
         SubscriptBox["z", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "2"]}], "+", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SubscriptBox["z", "1"]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "1"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "1"]]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["z", "1"]}], "+", 
          SubscriptBox["z", "2"]}], ")"}]}]], "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SubscriptBox["z", "1"]}], ")"}], " ", 
        SubscriptBox["z", "1"]}], 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubsuperscriptBox["z", "1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["4", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}]], "-", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          SubscriptBox["z", "2"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["z", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["z", "1"]}], ")"}], " ", 
            SubscriptBox["z", "2"]}]}]]}], ")"}]}], "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["z", "1"]}], "+", 
        SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"4", " ", 
        SubscriptBox["z", "2"]}]], "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        SubscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         SubscriptBox["z", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SubscriptBox["z", "2"]]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Epsilon]", 
         SubscriptBox["z", "2"]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["z", "1"]}], "+", 
         SubscriptBox["z", "2"]}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}]], 
      FractionBox["\[Epsilon]", 
       SubscriptBox["z", "2"]], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        SubscriptBox["z", "2"]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["z", "1"], "-", 
              RowBox[{"2", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       SubscriptBox["z", "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SubscriptBox["z", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], ")"}]}]]}]], "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SubscriptBox["z", "1"]}], ")"}], " ", 
        SubscriptBox["z", "1"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[Epsilon]", " ", 
         SubsuperscriptBox["z", "1", "2"]}], "+", 
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}], " ", 
         SubscriptBox["z", "2"]}]}], 
       RowBox[{
        SubscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", "-", 
           SubscriptBox["z", "2"]}]], "-", 
         FractionBox["1", 
          SubscriptBox["z", "2"]], "+", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}]]}], ")"}]}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SubscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}]], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}]], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["z", "1"]}], "+", 
        SubscriptBox["z", "2"]}]], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Epsilon]", 
         RowBox[{"2", " ", 
          SubscriptBox["z", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["z", "1"]}], "+", 
         SubscriptBox["z", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["z", "1"]}], ")"}]}], 
        RowBox[{
         SubsuperscriptBox["z", "1", "2"], "+", 
         SubscriptBox["z", "2"], "-", 
         RowBox[{
          SubscriptBox["z", "1"], " ", 
          SubscriptBox["z", "2"]}]}]]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          SubscriptBox["z", "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SubscriptBox["z", "1"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["z", "1", "2"], "+", 
             SubscriptBox["z", "2"], "-", 
             RowBox[{
              SubscriptBox["z", "1"], " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        SubscriptBox["z", "2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Epsilon]", 
         RowBox[{"2", " ", 
          SubscriptBox["z", "2"]}]]}], "+", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["z", "1"]}], "+", 
         SubscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]]}]], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["z", "2"]}], "+", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", 
               SubscriptBox["z", "1"]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["z", "1"], "-", 
              RowBox[{"2", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "+", 
           SubscriptBox["z", "2"], "-", 
           RowBox[{
            SubscriptBox["z", "1"], " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["z", "1"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubscriptBox["z", "2"]}]], " ", 
        SqrtBox[
         SubscriptBox["z", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["z", "1", "2"], "+", 
          SubscriptBox["z", "2"], "-", 
          RowBox[{
           SubscriptBox["z", "1"], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        SubsuperscriptBox["z", "1", "2"]}], 
       RowBox[{
        SubscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["z", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["z", "1"]}], ")"}], " ", 
           SubscriptBox["z", "2"]}]}], ")"}]}]], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SubscriptBox["z", "2"]}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}]]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]0", "[", 
            RowBox[{
             SubscriptBox["z", "1"], ",", 
             SubscriptBox["z", "2"]}], "]"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", "\[Epsilon]", " ", 
         SubscriptBox["z", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}], "2"]}]]}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}]}], 
         SubscriptBox["z", "2"]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"4", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "-", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]]}]]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"8", " ", 
            SubscriptBox["z", "1"]}], 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}]]}], ")"}], " ", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}]}]}], "0", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[Epsilon]", " ", 
         SubscriptBox["z", "1"], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}], "0", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        SubscriptBox["z", "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["z", "1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "\[Epsilon]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "2"]]}]]}], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SubscriptBox["z", "1"]}], "+", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SubscriptBox["z", "1"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], " ", 
            SubsuperscriptBox["z", "1", "2"]}], "+", 
           SubsuperscriptBox["z", "2", "2"], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SubscriptBox["z", "1"], "-", 
             SubscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["z", "1"]}], "+", 
             SubscriptBox["z", "2"]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          FractionBox[
           RowBox[{"8", " ", "\[Epsilon]", " ", 
            SubscriptBox["z", "1"]}], 
           RowBox[{
            SubscriptBox["z", "1"], "+", 
            SubscriptBox["z", "2"]}]]}], ")"}], " ", 
        RowBox[{"\[Omega]0", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}]}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SubscriptBox["z", "1"], "+", 
         SubscriptBox["z", "2"]}]]}], 
      RowBox[{"8", " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        SubscriptBox["z", "2"]], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["z", "1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]}], 
      RowBox[{"8", " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], "0", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", "-", 
            SubscriptBox["z", "2"]}]], "-", 
          FractionBox["1", 
           SubscriptBox["z", "2"]], "+", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}], 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]}], 
      RowBox[{"8", " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"]}], "]"}]}], "0", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubscriptBox["z", "2"]}]], "+", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["z", "1"]}], "+", 
            SubscriptBox["z", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["z", "1"], "-", 
            SubscriptBox["z", "2"]}], 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["z", "1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"]}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubscriptBox["z", "2"]}]], " ", 
         SqrtBox[
          SubscriptBox["z", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "+", 
           SubscriptBox["z", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["z", "1", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["z", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SubscriptBox["z", "2"]}], ")"}]}], "+", 
            SubsuperscriptBox["z", "2", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"]}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", "\[Epsilon]", " ", 
         SubscriptBox["z", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["z", "1", "2"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["z", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SubscriptBox["z", "2"]}], ")"}]}], "+", 
           SubsuperscriptBox["z", "2", "2"]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.893348834612295*^9, 3.8937362330719624`*^9},
 CellLabel->
  "Out[100]//MatrixForm=",ExpressionUUID->"ef02a9a0-05ab-4864-a8e4-\
82f0836e758c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.893348834612295*^9, 3.8937362330796623`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"c0bb6d5a-4618-4a68-9690-4efabb5b932a"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-Planar Triangle 2", "Chapter",
 CellChangeTimes->{{3.8932484663370667`*^9, 
  3.893248471476575*^9}},ExpressionUUID->"0ae70c20-83fd-4f3f-ae39-\
d1d6f7f67f57"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"1cadd6b5-48e1-43e6-bdc2-\
f7e2be0de897"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{3.8932507435017977`*^9, 3.8932515028522*^9, 
  3.893251861429055*^9},ExpressionUUID->"6a99c01e-c53d-4d3e-80f4-\
62aba5b0fe33"],

Cell["GM matrix for master integrals:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, 
   3.893299019261818*^9},ExpressionUUID->"ff849e66-d5b3-4939-9e09-\
bdea569a3659"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8932508494327097`*^9, 
  3.8932508494668627`*^9}},ExpressionUUID->"e55700f2-36f0-43d8-9ce9-\
54c0e5c9d7d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMTri2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", "\[Epsilon]"}], "z"]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", "\[Epsilon]"}], "z"]}], 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", "z"]}], "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], 
         RowBox[{"z", "-", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"z", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}], "+", 
          RowBox[{"2", " ", "z", " ", "\[Epsilon]"}]}], 
         RowBox[{"z", "-", 
          SuperscriptBox["z", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0", "0", "0", "0"},
       {
        FractionBox["1", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}]], "0", "0", 
        FractionBox["1", "z"], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", "z", "-", "\[Epsilon]"}], 
          RowBox[{"z", "+", 
           SuperscriptBox["z", "2"]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{"1", "+", "z"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"4", " ", "z", " ", "\[Epsilon]"}]}]], "0", "0", "0", "0", 
        "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "z"], "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], "z"]}], "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}]}]]}], "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "z"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{"z", "+", 
           SuperscriptBox["z", "2"]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", "z", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}], "+", 
           RowBox[{"z", " ", "\[Epsilon]"}]}], 
          RowBox[{"z", "+", 
           SuperscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]], "0", 
        RowBox[{"-", 
         FractionBox["\[Epsilon]", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "z"}], ")"}]}]]}], "0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "z"}], ")"}]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"4", " ", "\[Epsilon]"}], "+", 
           RowBox[{"3", " ", "z", " ", "\[Epsilon]"}]}], 
          RowBox[{
           RowBox[{"4", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", "z", " ", "\[Epsilon]"}]]}], "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "z"]}], "0", "0", 
        FractionBox["1", "z"], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "z"]}], 
        FractionBox["2", "z"], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "z"]}], "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "z"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", "0", 
        "0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "z"], "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {
        FractionBox["1", 
         RowBox[{"z", "-", 
          SuperscriptBox["z", "3"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"2", " ", "z", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]}]]}], "0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "z", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}]]}], "0", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", "0", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", "0", "0",
         "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], 
        FractionBox["1", 
         RowBox[{"z", "-", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["z", "2"], "-", 
          SuperscriptBox["z", "3"]}]], 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", "0", "0",
         "0", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "z"]}], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "z"]}], 
        RowBox[{"-", 
         FractionBox["2", "z"]}], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"7", " ", "z", " ", "\[Epsilon]"}]}], 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"7", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"13", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}], " ", "\[Epsilon]"}]], 
        FractionBox["4", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"7", " ", "z"}], "+", 
          SuperscriptBox["z", "2"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"49", "+", 
              RowBox[{"36", " ", "z"}]}], ")"}]}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "z"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"8", "+", 
          RowBox[{"37", " ", "z"}]}], 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}]}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "+", 
            RowBox[{"59", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"7", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}]]}], 
        FractionBox[
         RowBox[{"8", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"7", " ", "z"}], "+", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "8"}], "-", 
          RowBox[{"7", " ", "z"}]}], 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"7", " ", "z"}], "+", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"7", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "+", 
             RowBox[{"2", " ", "z", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{"3", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"7", " ", "z"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"7", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "z"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "38"}], "+", 
             RowBox[{"11", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "z"}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"23", "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}]}]], 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"3", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "z"}], ")"}]}]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "z"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], 
        FractionBox["4", 
         RowBox[{"3", " ", "z"}]], 
        RowBox[{"-", 
         FractionBox["4", 
          RowBox[{"3", " ", "z"}]]}], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", "z"}]], 
        FractionBox["2", 
         RowBox[{"3", " ", "z"}]], 
        RowBox[{"-", 
         FractionBox["2", "3"]}], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "\[Epsilon]"}]}], 
         RowBox[{"3", " ", "z"}]], 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
         RowBox[{"3", " ", "z"}]], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], 
         RowBox[{"3", " ", "z"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9, {
   3.893251509974731*^9, 3.8932515386219587`*^9}, 3.893251712907332*^9, 
   3.8932518874314203`*^9, {3.893252346491625*^9, 3.8932523472544947`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"459ec894-8adf-44a6-a832-ec475f50b4e5"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"e49fb9bd-0799-4673-aee6-\
c6a4e7d00a6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TTri2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         SuperscriptBox["\[Epsilon]", "2"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Epsilon]"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"z", " ", 
         SuperscriptBox["\[Epsilon]", "3"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "z"}], ")"}]}]], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}]], "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SqrtBox[
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "z"}], ")"}]}]], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["z", "2"]}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        FractionBox[
         RowBox[{"z", " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         RowBox[{"\[Omega]0", "[", "z", "]"}]], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "0", 
        RowBox[{"z", " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{
         FractionBox["1", "24"], " ", "z", " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "76"}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{"44", "+", 
                 RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
            "\[Epsilon]", " ", 
            RowBox[{"\[Omega]0", "[", "z", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Omega]0", "[", "z", "]"}], "+", 
              RowBox[{"z", " ", 
               RowBox[{
                SuperscriptBox["\[Omega]0", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9, 3.8932515590928926`*^9, {3.8932516631447783`*^9, 
   3.893251665309042*^9}, 3.893251715372921*^9, 3.893251937849921*^9, {
   3.893252122988484*^9, 3.893252123977137*^9}, {3.89325221018285*^9, 
   3.893252211956918*^9}, {3.8932523012829657`*^9, 3.8932523022948914`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"1ae3601e-b054-42ea-a265-9fc25d2f330e"],

Cell["Relation from Picard-Fuchs equation:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
  3.8932510736790667`*^9}, {3.8932516079217377`*^9, 
  3.8932516101410017`*^9}},ExpressionUUID->"bfee04c7-3ff4-4763-b5ac-\
ed7d67112d05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelTri2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Omega]0", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "z"}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "z"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"14", " ", "z"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[Omega]0", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "z"}], ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
   3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
   3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
   3.893251077726695*^9, 3.893251079929775*^9}, {3.893251580836637*^9, 
   3.893251603388206*^9}, 3.893251677011775*^9, 3.893251716815638*^9, 
   3.893251952666583*^9, 3.893252401571884*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"25db4457-83b2-45f4-a4ca-9fc38d1edba7"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"4bcde2f2-404f-476d-92fa-\
99a2087bcffc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TTri2", ".", "GMTri2"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TTri2", ",", "z"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TTri2", "]"}]}], "/.", "RelTri2"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", "z", "]"}], ",", "\[Epsilon]"}], "}"}], ",",
       "Factor"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250920244814*^9, 3.893250931632259*^9}, 
   3.893250975141672*^9, 3.893251042208503*^9, {3.893251161824325*^9, 
   3.893251166126712*^9}, {3.893251213691573*^9, 3.893251214850601*^9}, {
   3.893251323767461*^9, 3.8932513253207293`*^9}, {3.893251583440055*^9, 
   3.89325159796714*^9}, {3.8932517198894873`*^9, 3.893251725909074*^9}, {
   3.893309342983979*^9, 3.893309353750139*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"630dc9f2-d2ea-4264-9d56-208c8011311b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["\[Epsilon]", "z"], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{"6", " ", "\[Epsilon]"}], "z"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}]], "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{"1", "+", "z"}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}]], "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"1", "+", "z"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", "z"], "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SqrtBox[
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "z"}], ")"}]}]]]}], "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], "z"]}], "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SqrtBox[
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "z"}], ")"}]}]]]}], "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        SqrtBox[
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "z"}], ")"}]}]]]}], "0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]"}], 
       SqrtBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "z"}], ")"}]}]]], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "z"}], ")"}]}]]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"2", " ", "z"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["\[Epsilon]", "z"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], "z"], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"8", " ", "z"}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", "z"}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{"4", " ", "z"}]], "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[Epsilon]", "z"], "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "z"]}], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}]], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "z", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", "0", "0", 
      "0"},
     {"0", 
      FractionBox["\[Epsilon]", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"28", "-", 
           RowBox[{"2", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "z"}], ")"}]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "z"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"12", " ", "z"}]]}], "0", 
      FractionBox[
       RowBox[{"4", " ", "\[Epsilon]"}], 
       RowBox[{"3", " ", "z"}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"6", " ", "z"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", "z"}]]}], 
      FractionBox[
       RowBox[{"4", " ", "\[Epsilon]"}], 
       RowBox[{"3", " ", "z"}]], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", "z"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", "z"}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{"3", " ", "z"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"9", " ", "z"}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], 
       RowBox[{"3", " ", "z"}]], "0"},
     {
      RowBox[{
       FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"13", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"48", " ", "z"}]]}], 
      RowBox[{
       RowBox[{"-", "\[Epsilon]"}], " ", 
       RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"20", "+", 
          RowBox[{"73", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       RowBox[{"12", " ", "z"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"37", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"24", " ", "z"}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"5", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       RowBox[{"3", " ", "z"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "+", 
           RowBox[{"59", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"12", " ", "z"}]]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "z"}], ")"}]}]]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], "z"]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"7", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"6", " ", "z"}]]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       RowBox[{"3", " ", "z"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       RowBox[{"6", " ", "z"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"88", "-", 
           RowBox[{"84", " ", "z"}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}], 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "z"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       RowBox[{"3", " ", "z"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"28", "-", 
           RowBox[{"2", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "z"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, {3.8932519561461782`*^9, 
   3.8932519697464046`*^9}, 3.893252054532206*^9, 3.893252131384358*^9, 
   3.893252218463175*^9, 3.893252359845359*^9, 3.893252409041368*^9, 
   3.893309771310582*^9, 3.8937362728841753`*^9},
 CellLabel->
  "Out[106]//MatrixForm=",ExpressionUUID->"f564cb1d-800e-4a88-a2cc-\
95b4fb76d5b8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.893251680190629*^9, {3.8932519561461782`*^9, 
   3.8932519697464046`*^9}, 3.893252054532206*^9, 3.893252131384358*^9, 
   3.893252218463175*^9, 3.893252359845359*^9, 3.893252409041368*^9, 
   3.893309771310582*^9, 3.893736272887311*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"2f1d77bd-4b39-41b0-9d5e-047bbdee744c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Double Box", "Chapter",
 CellChangeTimes->{{3.8932484754861727`*^9, 
  3.893248479333836*^9}},ExpressionUUID->"bb7f4a58-186c-4351-b8cd-\
047d19805d8c"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 3.893250107303132*^9}, {3.8934074825291033`*^9, 
  3.893407511903427*^9}, {3.893421982321561*^9, 
  3.893421984318125*^9}},ExpressionUUID->"bbdd8640-328f-4a7c-aed0-\
487cfb2feec1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"#", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}], "&"}], "@", 
  RowBox[{"Get", "[", "\"\<DoubleBoxBasis.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{
  3.8932507435017977`*^9, 3.8932515028522*^9, {3.893298942847869*^9, 
   3.8932990018306704`*^9}, {3.89330083853734*^9, 3.893300877454363*^9}, {
   3.893302200453847*^9, 3.893302238862678*^9}, {3.893406415784925*^9, 
   3.8934064497881002`*^9}, {3.8934219786976633`*^9, 3.893422007847728*^9}, {
   3.8934220748671017`*^9, 3.8934221328968554`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"45dba0dd-d769-4cb3-9f98-0af42fa71f1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299688986*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"e8202cd8-4da3-452c-b618-aab0d3a1c57e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "M2"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362996902657`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"b521c7b7-4d3a-435b-91b3-e4ceea2d419f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "m2", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
      "0", ",", "0"}]], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "6", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299692052*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"fe51df9c-3cbc-48aa-9a68-dd841ccb0789"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362996932907`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"163465f1-631d-48fc-9f0a-b5f6a1b519a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "m2", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
       "0", ",", "0"}]]}], "+", 
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "0"}]]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299694487*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"cdc5b0c5-146d-4132-85f7-dcefbd682d4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "m2"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299695713*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"effc7a9e-8c97-4671-806b-58464dcc2dc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "m2"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "6", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299696903*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"d869ce01-1f6d-4bb4-8aaa-51e2cd008cb4"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299698073*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"98191d2d-7f82-49f0-9777-65a0634c2ba6"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "s"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362996992188`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"a9344e29-b97a-43ce-b7c8-153ef825733b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"m2", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "s", " ", "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"M2", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["INT", 
          RowBox[{
          "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", 
           ",", "0", ",", "0"}]], "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SubscriptBox["INT", 
           RowBox[{
           "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}]]}], "+", 
         RowBox[{"4", " ", "m2", " ", 
          SubscriptBox["INT", 
           RowBox[{
           "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", 
            ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", 
          SubscriptBox["INT", 
           RowBox[{
           "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", 
            ",", "0", ",", "0"}]]}], "+", 
         SubscriptBox["INT", 
          RowBox[{
          "2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", 
           ",", "0", ",", 
           RowBox[{"-", "1"}]}]]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"r", "[", "1", "]"}], "[", 
     RowBox[{"s", ",", "m2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"r", "[", "2", "]"}], "[", 
     RowBox[{"s", ",", "m2"}], "]"}]}], 
   RowBox[{"4", " ", "s"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299700523*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"a7defbbd-2823-4591-8d86-5452d1fe8319"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997019043`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"ecc2ee44-2013-49c1-9a34-7dc9b62794de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "m2", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", 
      "0", ",", "0"}]], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "4", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299703124*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3b95cce3-5d7b-4772-b7d0-f21d690d6fdf"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299704337*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"334a61f0-0837-4764-80b7-6516ab505191"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "s"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "3", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299705488*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"40ba19d7-0855-4c63-82f1-2e476fa2f0d7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"m2", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "m2", " ", "M2"}], "-", 
         RowBox[{"M2", " ", "s"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"4", " ", "M2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M2", " ", 
          RowBox[{"(", 
           RowBox[{"m2", "-", "s"}], ")"}]}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "1", ",", "1", ",", "0",
          ",", "0"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"M2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m2"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
       "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"4", " ", "m2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"M2", "-", "s"}], ")"}], "2"], " ", "s", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "3", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"r", "[", "5", "]"}], "[", 
     RowBox[{"M2", ",", "m2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"r", "[", "6", "]"}], "[", 
     RowBox[{"M2", ",", "m2"}], "]"}]}], 
   RowBox[{"4", " ", "M2", " ", 
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m2"}], "+", "s"}], ")"}]}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299706809*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"622885da-f0a9-4bd6-a5db-535f6eca2d5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299708132*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"1250d982-1669-413f-b3e8-fa901541e134"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299709309*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"682f1921-754f-46a6-8cfe-2a0c5b404857"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299710533*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"e10398d6-ca32-4c83-a666-3a8e6e3070e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299711694*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"5bb65ed2-a907-4389-b4ba-c725c6d69b46"],

Cell[BoxData[
 RowBox[{"m2", " ", "s", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", ",", "0", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299712833*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"a15e261b-d0c1-4bdb-9303-2bdebe32c167"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "m2", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m2", " ", 
        SubscriptBox["INT", 
         RowBox[{
         "0", ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", ",", "0", ",",
           "0", ",", "0"}]]}], "+", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "1", ",", "0", ",", 
         
         RowBox[{"-", "1"}], ",", "0"}]]}], ")"}]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299714048*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"1e1bc4f5-1fb5-4f24-9c65-9c485ba836ac"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "t"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299715279*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"880fd60b-ccc1-44a9-92d9-09fdbf52d38f"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "t"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299716434*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"0fcb342a-9e39-4a86-8033-98dd91e0ced9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"m2", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M2", " ", "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["INT", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", 
           ",", "0", ",", "0"}]], "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SubscriptBox["INT", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", 
            ",", "0", ",", "0"}]]}], "+", 
         RowBox[{"4", " ", "m2", " ", 
          SubscriptBox["INT", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1", 
            ",", "0", ",", "0"}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "M2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", 
          SubscriptBox["INT", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1", 
            ",", "0", ",", "0"}]]}], "+", 
         SubscriptBox["INT", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", 
           ",", 
           RowBox[{"-", "1"}], ",", "0"}]]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"r", "[", "5", "]"}], "[", 
     RowBox[{"M2", ",", "m2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"r", "[", "6", "]"}], "[", 
     RowBox[{"M2", ",", "m2"}], "]"}]}], 
   RowBox[{"4", " ", "M2"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299717716*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3041d13d-ea8f-43c5-8ec7-ce8c65e32ad2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997190657`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"4c627f39-9bdb-41dc-a00e-02f8f7f90441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "m2"}], "-", "s"}], ")"}], " ", "s", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "2", ",", "1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299720351*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"1e09d81d-1fd9-4a6d-97f6-2a538e366b10"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["m2", "2"], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "6", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299721599*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3852a94a-aec5-46b6-9eb0-cc56002cf0cf"],

Cell[BoxData[
 RowBox[{"m2", " ", "s", " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.89373629972283*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"834c19a8-c8a5-45f4-91c9-2eb3327cf008"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299724074*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"ab8e8368-052b-4024-82c4-e784db1f7ceb"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "s"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299725293*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3aaf867c-25b1-42d6-af35-8256dcbd0fca"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299726471*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"367fb8d5-5903-48a3-8f71-c691853db046"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "s"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997276487`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"b578523f-b147-4d45-a287-a28fb081bb56"],

Cell[BoxData[
 RowBox[{"m2", " ", "s", " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "6", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299728829*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"60aacf7b-0470-4574-bf32-df7f1167e26b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299729998*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"23182af2-5317-454b-ba3e-f15f5099f747"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299731144*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"ce665529-7e15-496f-9418-140287cdc8d5"],

Cell[BoxData[
 RowBox[{"m2", " ", "s", " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299732382*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"bd6b3925-3f95-48bd-8715-852912d543ad"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299733809*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"11ee278e-9baa-457c-b363-0f9970d45876"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "s"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299735305*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"8b588104-a0ad-4c2a-8b30-b2716b0f418d"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "s"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "6", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299736698*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"5352e056-8a1f-4c2c-9e99-3c1e444fc70f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "M2"}], " ", 
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "M2"}], "+", "s"}], ")"}], " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"M2", "-", "s"}], ")"}], "2"], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m2", " ", "M2"}], "+", 
       RowBox[{"2", " ", "m2", " ", "s"}], "-", 
       RowBox[{"M2", " ", "s"}]}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299738225*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"5a6dfa49-cbe3-4d38-bcf1-bd96c1c04b8a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "t"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997396603`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"d4f2654f-a88d-4fd4-9ce4-c1f89dd1ed72"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  RowBox[{"(", 
   RowBox[{"M2", "-", "t"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "6", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299741029*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"4c7dec44-f85b-41a8-86ac-67e17541d5f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "M2"}], "+", "s"}], ")"}], " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299742332*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"da1a9220-6904-4e88-ab4d-91e7a402bed0"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "9", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299743617*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"bf606054-556e-45ef-9fe0-5c4879eb3986"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"m2", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299744918*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"f8f1d9fe-e7f5-4ec2-b6f7-75b8d9f0f84a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997462273`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"29d1e828-78dd-41e5-8cda-5b642d5ae9b1"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s", "-", "t"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299747438*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"cdf3ade0-f92a-4673-9185-d5059e2170e0"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299748736*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"6ae11bd9-7aeb-4558-9022-ed92cc68be3d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"M2", "-", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s", "-", "t"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m2"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "m2"}], "-", "t"}], ")"}], " ", "t", " ", 
       "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", "m2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"m2", " ", "M2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
         RowBox[{"m2", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"M2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m2"}], "+", 
         RowBox[{"M2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", "M2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m2"}], "+", "M2"}], ")"}], " ", 
       "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"m2", "+", "M2", "-", 
         RowBox[{"2", " ", "m2", " ", "\[Epsilon]"}], "-", 
         RowBox[{"M2", " ", "\[Epsilon]"}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "m2"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "t"}], ")"}], " ", "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M2", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m2"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"2", " ", "t", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"m2", "+", "t", "-", 
         RowBox[{"2", " ", "m2", " ", "\[Epsilon]"}], "-", 
         RowBox[{"t", " ", "\[Epsilon]"}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", 
         "0", ",", "0"}]]}]}], ")"}]}]}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299750496*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"4caca439-5ab1-4b9c-bcea-19c3afe79e40"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"M2", "-", "s", "-", "t"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"M2", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m2"}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["INT", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", 
           ",", "0", ",", "0"}]]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "m2"}], "-", "t"}], ")"}], " ", "\[Epsilon]", " ", 
       
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"2", " ", "m2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", "\[Epsilon]", 
       " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"M2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m2"}], "+", 
         RowBox[{"M2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", "M2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m2"}], "+", "M2"}], ")"}], " ", 
       "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"m2", "+", "M2", "-", 
         RowBox[{"2", " ", "m2", " ", "\[Epsilon]"}], "-", 
         RowBox[{"M2", " ", "\[Epsilon]"}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "m2"}], "-", "s"}], ")"}], " ", "s", " ", 
       "\[Epsilon]", " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
         "0", ",", "0"}]]}], "-", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m2"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         "0", ",", "0"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"M2", "-", "s"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"m2", "+", "t", "-", 
         RowBox[{"2", " ", "m2", " ", "\[Epsilon]"}], "-", 
         RowBox[{"t", " ", "\[Epsilon]"}]}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", 
         "0", ",", "0"}]]}]}], ")"}]}]}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997530003`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"2c0d3724-8446-4e51-a5a7-d218b342fad4"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "8", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299755007*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"d70572fc-ae29-4c30-ac30-65d76deec0d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "m2"}], " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"m2", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", ",", 
       "0", ",", "0"}]]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299756271*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"c0820b04-89e8-49dc-9e6b-58f12a7311ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", 
    ",", 
    RowBox[{"-", "1"}]}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299757515*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"37a644f8-e415-48b3-a38a-10a88f2ebf26"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997586946`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"de6d8b0e-910b-4c7f-aa8e-f9ed127d1b83"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M2"}], "-", 
       RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}]]}], "+", 
    RowBox[{"m2", " ", 
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997599382`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"7cf1a063-851c-46fe-8745-6eed8a6199ef"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"M2", "+", "s"}], ")"}], " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"2", " ", "m2", " ", 
     RowBox[{"(", 
      RowBox[{"M2", "+", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}], " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", 
       ",", "0"}]]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299761223*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"8911b32d-ef55-48de-9c3e-2e438f06fb3d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", "t"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"], " ", 
    SubscriptBox["INT", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "0", ",", "0"}]]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299762438*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"7abcb3c2-f538-4c1a-8a2a-7b961e345f2d"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "5", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "6", "]"}], "[", 
   RowBox[{"M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299763588*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"18cd5a25-55af-412e-a832-f8a4ae4b8e6e"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299764844*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"08928a22-e172-480d-89f5-633cbac45f12"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M2"}], " ", "t"}], "+", 
       RowBox[{"2", " ", "m2", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M2"}], " ", "s"}], "+", 
       RowBox[{"2", " ", "m2", " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}]}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299766139*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"296f3bce-3fe2-41cd-b7b0-0d96a3316984"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997674522`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"29ed4d27-2de8-4e2e-9163-8854234d4004"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M2", "+", "t"}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}]]}], "-", 
    RowBox[{"m2", " ", 
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997687798`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"143f8a67-e349-4a45-ae29-6e5c2d32f6f9"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997702436`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"0784f679-0973-4c5b-a806-c57626718823"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"M2", "-", "t"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", 
       RowBox[{"-", "1"}]}]]}], "+", 
    RowBox[{"m2", " ", "s", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299771536*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"097dcc81-1d28-481a-9516-823f634b8a0f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.89373629977276*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"ae9a71d0-ae07-4fd9-8e8c-bd90dc5c1d61"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.89373629977393*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"88f912fc-5361-467f-a4d4-116e4a5042d3"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997752247`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"ea2f5834-6329-4893-91ad-cdb6d5c7ed4a"],

Cell[BoxData[
 RowBox[{"s", " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", 
    RowBox[{"-", "1"}]}]]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.8937362997764387`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"8fbf8746-59fa-415a-be9f-b07ab0c13dc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "m2"}], " ", "s", " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  SubscriptBox["INT", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}]], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "3", "]"}], "[", 
   RowBox[{"t", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "7", "]"}], "[", 
   RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299777676*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3a070d72-70dc-4ab7-b59f-4701ea027bfd"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "m2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "M2"}], "+", "s"}], ")"}], " ", 
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0"}]]}], 
     RowBox[{
      RowBox[{"4", " ", "m2"}], "-", "s"}]], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"M2", "-", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}]]}], "+", 
    RowBox[{"m2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "M2"}], "+", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299779047*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"0672c43d-4e7e-49c3-b123-715aa8e7a104"],

Cell[BoxData[
 RowBox[{"m2", " ", 
  SuperscriptBox["\[Epsilon]", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M2", "-", "t"}], ")"}], " ", 
       SubscriptBox["INT", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "0"}]]}], ")"}]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", 
       RowBox[{"-", "1"}]}]]}], "-", 
    RowBox[{"m2", " ", "s", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "1", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}], " ", 
  RowBox[{
   RowBox[{"r", "[", "2", "]"}], "[", 
   RowBox[{"s", ",", "m2"}], "]"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299780437*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"79d9af26-4e27-406f-9b94-330ecf5589c8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["\[Epsilon]", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"M2", "-", "t"}], ")"}], " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"8", " ", "m2", " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}], " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"4", " ", "s", " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m2"}], "+", "M2", "-", "s"}], ")"}], " ", "s", " ", 
     "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m2"}], "-", "s"}], ")"}], " ", "s", " ", 
     "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", 
       RowBox[{"-", "1"}]}]]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m2"}], "+", "M2", "-", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", "s", " ", "\[Epsilon]", " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "M2"}], "+", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "M2"}], "+", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}]]}], "-", 
    RowBox[{"2", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "M2"}], "+", "s"}], ")"}], " ", 
     SubscriptBox["INT", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0"}]]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.893422109374153*^9, 3.89342213445667*^9}, 
   3.8934232186478252`*^9, 3.893423419044388*^9, 3.893425002833049*^9, 
   3.893736299782064*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3eca258b-5b3d-4a13-ac54-480c938842d3"]
}, Open  ]]
}, Closed]],

Cell["GM matrices for master integral:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, {
  3.893299037743103*^9, 
  3.893299038120941*^9}},ExpressionUUID->"3a64ea80-cc5e-412c-b155-\
30e64a77dfad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMDBs", "=", 
   RowBox[{"Get", "[", "\"\<GMDBs.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMDBt", "=", 
   RowBox[{"Get", "[", "\"\<GMDBt.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMDBM", "=", 
   RowBox[{"Get", "[", "\"\<GMDBp4.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMDBm", "=", 
   RowBox[{"Get", "[", "\"\<GMDBm.txt\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9, {
   3.893251509974731*^9, 3.8932515386219587`*^9}, {3.893299079740563*^9, 
   3.89329913127704*^9}, {3.893299513376535*^9, 3.893299521435939*^9}, 
   3.893299631335147*^9, 3.893299663806202*^9, 3.893299829550765*^9, 
   3.893299939642495*^9, {3.89330038248206*^9, 3.893300408760318*^9}, {
   3.893300883279405*^9, 3.893300891717655*^9}, {3.893300930207531*^9, 
   3.893300975197373*^9}, {3.8933023785176153`*^9, 3.8933023938642397`*^9}, {
   3.8933024500119553`*^9, 3.893302503141416*^9}, {3.89342235666881*^9, 
   3.893422408114307*^9}, {3.8934233568419123`*^9, 3.8934233638858137`*^9}, {
   3.893423600561318*^9, 3.893423601516034*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"7d9e383e-fa72-41f5-a471-60cb911455dc"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"b9d651fb-9a48-4635-8e3a-\
5fe102a9f37a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TDB", "=", 
   RowBox[{"Get", "[", "\"\<RotDB.txt\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9, 3.8932515590928926`*^9, {3.8932516631447783`*^9, 
   3.893251665309042*^9}, {3.893299194717354*^9, 3.893299195940777*^9}, {
   3.893300028537483*^9, 3.8933000286978207`*^9}, 3.893300354272485*^9, {
   3.893300386721583*^9, 3.893300410576989*^9}, 3.893300982039918*^9, 
   3.893301299752448*^9, {3.893308009466243*^9, 3.893308011310708*^9}, {
   3.893422412154874*^9, 3.893422421542131*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"847b0e79-8634-4303-b21f-3979ad0556e1"],

Cell["Relation from Picard-Fuchs equation and new functions:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
  3.8932510736790667`*^9}, {3.8932516079217377`*^9, 3.8932516101410017`*^9}, {
  3.89342250137458*^9, 
  3.893422504239316*^9}},ExpressionUUID->"c5cccc02-b30d-428a-a9c6-\
a1a6bfcd716b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelDB", "=", 
   RowBox[{"Get", "[", "\"\<RelDB.txt\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
   3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
   3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
   3.893251077726695*^9, 3.893251079929775*^9}, {3.893251580836637*^9, 
   3.893251603388206*^9}, 3.893251677011775*^9, {3.893300096401246*^9, 
   3.89330017457915*^9}, {3.8933004255954237`*^9, 3.893300426404071*^9}, 
   3.893300476278257*^9, {3.893300996506928*^9, 3.893301079759424*^9}, {
   3.893301126125679*^9, 3.893301126547029*^9}, {3.893301165597397*^9, 
   3.89330118536139*^9}, 3.893301338716984*^9, {3.893301537718008*^9, 
   3.8933015422701263`*^9}, {3.893307651118116*^9, 3.893307666138695*^9}, {
   3.89330808259172*^9, 3.8933080852734613`*^9}, {3.8934224501934643`*^9, 
   3.893422451579886*^9}, {3.8934225408315687`*^9, 3.893422542228117*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"0ca3165c-883a-4f76-9ffc-33ffe5c6bc19"],

Cell["Relations for square roots:", "Text",
 CellChangeTimes->{{3.8934226158037453`*^9, 
  3.893422632240965*^9}},ExpressionUUID->"abfe1ab7-3dd1-44a8-a112-\
bd5c406e84be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RexpDB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "1", "]"}], "[", 
       RowBox[{"s", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox["s", "m2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "2", "]"}], "[", 
       RowBox[{"s", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"4", "-", 
        FractionBox["s", "m2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "3", "]"}], "[", 
       RowBox[{"t", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox["t", "m2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "4", "]"}], "[", 
       RowBox[{"t", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"4", "-", 
        FractionBox["t", "m2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "5", "]"}], "[", 
       RowBox[{"M2", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox["M2", "m2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "6", "]"}], "[", 
       RowBox[{"M2", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"4", "-", 
        FractionBox["M2", "m2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "7", "]"}], "[", 
       RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", "m2", " ", "M2"}], "+", 
        RowBox[{"s", " ", "t"}], "-", 
        RowBox[{"4", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}]}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "8", "]"}], "[", 
       RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "m2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s"}], "+", 
          RowBox[{"2", " ", "m2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M2"}], "-", "s", "-", 
             RowBox[{"2", " ", "t"}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "9", "]"}], "[", 
       RowBox[{"s", ",", "t", ",", "M2", ",", "m2"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"M2", "-", "s"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{"M2", "-", "s"}], ")"}], " ", "s", " ", "t"}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m2"}], "+", "s"}], ")"}], " ", 
         SuperscriptBox["t", "2"]}]}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RdersDB", "=", 
   RowBox[{"Get", "[", "\"\<RderivativesED.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RrepDB", "=", 
   RowBox[{"Get", "[", "\"\<RreplaceED.txt\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.89342263850001*^9, 3.893422649030854*^9}, {
   3.8934228198267*^9, 3.893422822416142*^9}, 3.8934242755178957`*^9, {
   3.893736378030817*^9, 3.893736378183897*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"b8d7eb6d-d739-40c6-bfd7-e60376ad6357"],

Cell["Final \[Epsilon]-factorised GM matrix (takes about 3 minutes):", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 3.89325019053529*^9}, {
   3.893736459153208*^9, 3.89373647012254*^9}, 
   3.893736601065981*^9},ExpressionUUID->"be20cac6-fbda-409d-950b-\
da3a5bfc6c6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"TDB", ".", "GMDBs"}], "+", " ", 
         RowBox[{"D", "[", 
          RowBox[{"TDB", ",", "s"}], "]"}]}], ")"}], ".", 
       RowBox[{"Inverse", "[", "TDB", "]"}]}], "/.", "RelDB"}], "/.", 
     "RdersDB"}], "//", "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{
         RowBox[{"r", "[", "a__", "]"}], "[", "b__", "]"}], ",", 
        RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
        RowBox[{"G1", "[", "__", "]"}], ",", 
        RowBox[{"G2", "[", "__", "]"}], ",", 
        RowBox[{"G3", "[", "__", "]"}], ",", 
        RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMDBfs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", "RrepDB"}], "//", "Together"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
         RowBox[{"G1", "[", "__", "]"}], ",", 
         RowBox[{"G2", "[", "__", "]"}], ",", 
         RowBox[{"G3", "[", "__", "]"}], ",", 
         RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"TDB", ".", "GMDBt"}], "+", " ", 
         RowBox[{"D", "[", 
          RowBox[{"TDB", ",", "t"}], "]"}]}], ")"}], ".", 
       RowBox[{"Inverse", "[", "TDB", "]"}]}], "/.", "RelDB"}], "/.", 
     "RdersDB"}], "//", "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{
         RowBox[{"r", "[", "a__", "]"}], "[", "b__", "]"}], ",", 
        RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
        RowBox[{"G1", "[", "__", "]"}], ",", 
        RowBox[{"G2", "[", "__", "]"}], ",", 
        RowBox[{"G3", "[", "__", "]"}], ",", 
        RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMDBft", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", "RrepDB"}], "//", "Together"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
         RowBox[{"G1", "[", "__", "]"}], ",", 
         RowBox[{"G2", "[", "__", "]"}], ",", 
         RowBox[{"G3", "[", "__", "]"}], ",", 
         RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"TDB", ".", "GMDBM"}], "+", " ", 
         RowBox[{"D", "[", 
          RowBox[{"TDB", ",", "M2"}], "]"}]}], ")"}], ".", 
       RowBox[{"Inverse", "[", "TDB", "]"}]}], "/.", "RelDB"}], "/.", 
     "RdersDB"}], "//", "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{
         RowBox[{"r", "[", "a__", "]"}], "[", "b__", "]"}], ",", 
        RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
        RowBox[{"G1", "[", "__", "]"}], ",", 
        RowBox[{"G2", "[", "__", "]"}], ",", 
        RowBox[{"G3", "[", "__", "]"}], ",", 
        RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMDBfM", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", "RrepDB"}], "//", "Together"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
         RowBox[{"G1", "[", "__", "]"}], ",", 
         RowBox[{"G2", "[", "__", "]"}], ",", 
         RowBox[{"G3", "[", "__", "]"}], ",", 
         RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"TDB", ".", "GMDBm"}], "+", " ", 
         RowBox[{"D", "[", 
          RowBox[{"TDB", ",", "m2"}], "]"}]}], ")"}], ".", 
       RowBox[{"Inverse", "[", "TDB", "]"}]}], "/.", "RelDB"}], "/.", 
     "RdersDB"}], "//", "Together"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{
         RowBox[{"r", "[", "a__", "]"}], "[", "b__", "]"}], ",", 
        RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
        RowBox[{"G1", "[", "__", "]"}], ",", 
        RowBox[{"G2", "[", "__", "]"}], ",", 
        RowBox[{"G3", "[", "__", "]"}], ",", 
        RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMDBfm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", "RrepDB"}], "//", "Together"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
         RowBox[{"G1", "[", "__", "]"}], ",", 
         RowBox[{"G2", "[", "__", "]"}], ",", 
         RowBox[{"G3", "[", "__", "]"}], ",", 
         RowBox[{"G4", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GMDBfs", "/", "\[Epsilon]"}], "//", "Expand"}], ",", 
   "\[Epsilon]", ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GMDBft", "/", "\[Epsilon]"}], "//", "Expand"}], ",", 
   "\[Epsilon]", ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GMDBfM", "/", "\[Epsilon]"}], "//", "Expand"}], ",", 
   "\[Epsilon]", ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GMDBfm", "/", "\[Epsilon]"}], "//", "Expand"}], ",", 
   "\[Epsilon]", ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8934229920824842`*^9, 3.89342300649155*^9}, {
   3.89342305626278*^9, 3.893423071050056*^9}, {3.893424334873329*^9, 
   3.893424420444407*^9}, {3.8934250267000628`*^9, 3.893425045745613*^9}, {
   3.893425164399096*^9, 3.893425211674712*^9}, 3.893425246407424*^9, {
   3.8934253561987658`*^9, 3.89342537104821*^9}, {3.893431756763152*^9, 
   3.8934317591270857`*^9}, 3.893431794204815*^9, {3.893431832767778*^9, 
   3.893431868153483*^9}, {3.893431905143155*^9, 3.8934320521306467`*^9}, {
   3.8934324199124937`*^9, 3.893432433319189*^9}, {3.8934329360723963`*^9, 
   3.893432947139937*^9}, {3.893433123058272*^9, 3.893433148611515*^9}, {
   3.893736604793523*^9, 3.8937366136197243`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"59ff37cc-1dc8-457b-b4e4-e5e0b7728e7b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.893425096937245*^9, 3.893425270856194*^9, 3.893425383843914*^9, 
   3.893431775449068*^9, 3.8934318201881*^9, {3.8934318625095663`*^9, 
   3.8934318823768663`*^9}, 3.893432140020356*^9, 3.89343301261553*^9, 
   3.893736451273686*^9, 3.893736484340296*^9, 3.893736768470036*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"894e0fb3-ce0f-41eb-8fb5-aecf1df5bc51"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.893425096937245*^9, 3.893425270856194*^9, 3.893425383843914*^9, 
   3.893431775449068*^9, 3.8934318201881*^9, {3.8934318625095663`*^9, 
   3.8934318823768663`*^9}, 3.893432140020356*^9, 3.89343301261553*^9, 
   3.893736451273686*^9, 3.893736484340296*^9, 3.893736768591291*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"fd9fb5da-c584-45ec-be7e-da8e0db8064c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.893425096937245*^9, 3.893425270856194*^9, 3.893425383843914*^9, 
   3.893431775449068*^9, 3.8934318201881*^9, {3.8934318625095663`*^9, 
   3.8934318823768663`*^9}, 3.893432140020356*^9, 3.89343301261553*^9, 
   3.893736451273686*^9, 3.893736484340296*^9, 3.8937367687112207`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"f245584b-0dd6-40ed-afa8-9ccb88c1c505"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.893425096937245*^9, 3.893425270856194*^9, 3.893425383843914*^9, 
   3.893431775449068*^9, 3.8934318201881*^9, {3.8934318625095663`*^9, 
   3.8934318823768663`*^9}, 3.893432140020356*^9, 3.89343301261553*^9, 
   3.893736451273686*^9, 3.893736484340296*^9, 3.893736768748867*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"e7933354-6c1d-4d17-92e0-bf590269792d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Loop Ice Cone", "Chapter",
 CellChangeTimes->{{3.89324851842418*^9, 
  3.893248527746472*^9}},ExpressionUUID->"1f9e5c9b-4677-4a07-9579-\
981cbdefc28b"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"d6328bf8-400e-4aed-87d0-\
8fc957c36e84"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{
  3.8932507435017977`*^9},ExpressionUUID->"e94a27c3-bce1-4d91-a47e-\
d19a8fc204c0"],

Cell["GM matrix for master integrals:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, 
   3.893299022669291*^9},ExpressionUUID->"a580d206-7732-4731-9054-\
58c024535a1b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8932508494327097`*^9, 
  3.8932508494668627`*^9}},ExpressionUUID->"6833897a-6148-4d5d-9bef-\
93549914b2a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMIce3L", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}]], "0", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           "\[Epsilon]"}]}], 
         RowBox[{"z", "-", 
          SuperscriptBox["z", "3"]}]], "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]"}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}]], 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"8", " ", "\[Epsilon]"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox["6", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}]]}], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}]]}], "0", 
        FractionBox[
         RowBox[{"4", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]"}]}], 
         RowBox[{"z", "-", 
          SuperscriptBox["z", "3"]}]], 
        FractionBox["6", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], 
         RowBox[{"z", "-", 
          SuperscriptBox["z", "3"]}]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"9", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}]}], 
            ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"8", "+", 
          RowBox[{"8", " ", "z"}]}], 
         RowBox[{"9", "-", 
          RowBox[{"91", " ", "z"}], "+", 
          RowBox[{"91", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "3"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"74", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"74", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"37", "+", 
                RowBox[{"49", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]], 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"109", "+", 
                RowBox[{"154", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"154", "+", 
             RowBox[{"234", " ", "\[Epsilon]"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "+", "\[Epsilon]"}], ")"}]}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"154", "+", 
                   RowBox[{"234", " ", "\[Epsilon]"}], "-", 
                   RowBox[{"9", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "z"}], "+", "\[Epsilon]", "+", 
             RowBox[{"14", " ", "z", " ", "\[Epsilon]"}], "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"82", " ", "z"}], "-", 
           RowBox[{"82", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "4"]}]}]]}], 
        FractionBox[
         RowBox[{"240", " ", "z", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"82", " ", "z"}], "-", 
          RowBox[{"82", " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "4"]}]}]]},
       {"0", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "30"}], " ", "z"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"9", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "9"}], "+", "z", "+", 
          SuperscriptBox["z", "2"], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "3"]}]}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"91", " ", "z"}], "-", 
            RowBox[{"91", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"15", " ", "\[Epsilon]"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"15", " ", "\[Epsilon]"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"85", " ", "\[Epsilon]"}], "+", 
             RowBox[{"110", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"82", " ", "z"}], "-", 
          RowBox[{"82", " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "4"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"22", "-", 
                RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "-", 
          
          RowBox[{"5", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", 
                RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"42", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "290"}], "+", 
                   RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"45", " ", "\[Epsilon]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"61", "+", 
                RowBox[{"85", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"82", " ", "z"}], "-", 
           RowBox[{"82", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "4"]}]}]]}], 
        FractionBox[
         RowBox[{"9", "+", 
          RowBox[{"27", " ", "\[Epsilon]"}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"6", " ", "\[Epsilon]"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "82"}], "+", 
                RowBox[{"8", " ", "z"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54"}], "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
                 "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"82", " ", "z"}], "+", 
            RowBox[{"82", " ", 
             SuperscriptBox["z", "3"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}]], 
        FractionBox[
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]]},
       {"0", 
        FractionBox[
         RowBox[{"\[Epsilon]", "-", 
          RowBox[{"z", " ", "\[Epsilon]"}]}], 
         RowBox[{
          RowBox[{"6", " ", "z"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"]}]}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "z"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
              "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "z"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "3"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}, {
   3.8932507510939627`*^9, 3.8932507527415447`*^9}, 3.893250853373855*^9},
 CellLabel->
  "In[168]:=",ExpressionUUID->"21755531-9842-4987-9bdd-a858ac96e3d0"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"bb734b13-17fa-461a-b609-\
14ccfe138f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TIce3L", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        SuperscriptBox["\[Epsilon]", "3"], "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         FractionBox["\[Epsilon]", "z"], "-", 
         RowBox[{"z", " ", "\[Epsilon]"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"z", " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], 
          RowBox[{"\[Omega]0", "[", "z", "]"}]]}], 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "3"], 
         RowBox[{"\[Omega]0", "[", "z", "]"}]], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}], "z"], "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}], " ", "\[Epsilon]", " ", 
               RowBox[{"G1", "[", "z", "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Omega]I0", "[", "z", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "z", "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"\[Omega]0", "[", "z", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"9", " ", "z"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]0", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"\[Omega]I0", "[", "z", "]"}]}]], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", "z", "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
                   "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"G1", "[", "z", "]"}]}], 
            RowBox[{"\[Omega]I0", "[", "z", "]"}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"9", " ", "z"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]0", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}], "z"]}], ")"}]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"\[Omega]0", "[", "z", "]"}]}], "z"]}], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
         SuperscriptBox["z", "2"]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "3"], 
          RowBox[{"z", " ", 
           RowBox[{"\[Omega]I0", "[", "z", "]"}]}]]}], 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "3"], 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]], "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "9"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]}], "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["z", "2"], " ", "\[Epsilon]", " ", 
               RowBox[{"G1", "[", "z", "]"}]}], 
              RowBox[{"\[Omega]0", "[", "z", "]"}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"27", " ", "\[Epsilon]"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"12", " ", "\[Epsilon]"}], "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", "z", "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
             RowBox[{"1", "+", "z"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]I0", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
         RowBox[{"9", " ", "z"}]], 
        RowBox[{
         FractionBox["1", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"G1", "[", "z", "]"}]}], 
            RowBox[{"\[Omega]0", "[", "z", "]"}]], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"\[Omega]I0", "[", "z", "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "37"}], "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"15", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Epsilon]", " ", 
             RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
            RowBox[{"1", "+", "z"}]], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{
             SuperscriptBox["\[Omega]I0", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
         RowBox[{"3", " ", "z"}]], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "3"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]}], "0"},
       {"0", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "3"], "6"], "0", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "3"], "6"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], 
          RowBox[{"6", " ", "z"}]]}], "0", "0", 
        SuperscriptBox["\[Epsilon]", "3"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}, {
   3.893250863135058*^9, 3.893250869379953*^9}, 3.893250904876459*^9, {
   3.893251124979857*^9, 3.8932511253746977`*^9}, {3.89325120259585*^9, 
   3.893251207272356*^9}, {3.893251271935652*^9, 3.8932512724122057`*^9}, 
   3.8932513637678556`*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"3074ef81-2a65-4461-941c-c6ebb3dbb81f"],

Cell["Relations from Picard-Fuchs equation and new functions:", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 3.893250504350254*^9}, {3.89325107172495*^9, 
  3.8932510736790667`*^9}},ExpressionUUID->"27cc83fc-c4cf-4cb2-804d-\
62ba0f0350e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelIce3L", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]I0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", 
          RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]I0", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G1", "\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"18", " ", "z"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
           RowBox[{"z", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "2"]}]]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{
           SuperscriptBox["\[Omega]I0", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
  3.8932505286098623`*^9, 3.893250550493568*^9}, {3.893250909788286*^9, 
  3.893250913750147*^9}, {3.893251029974334*^9, 3.893251033310315*^9}, {
  3.893251077726695*^9, 3.893251079929775*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"a22570a7-63f4-4e29-9ae5-8c06d39a0293"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"7484430f-b7a1-4677-aac8-\
10b6db84daf5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TIce3L", ".", "GMIce3L"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TIce3L", ",", "z"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TIce3L", "]"}]}], "/.", "RelIce3L"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", "z", "]"}], ",", 
        RowBox[{"\[Omega]I0", "[", "z", "]"}], ",", 
        RowBox[{"G1", "[", "z", "]"}], ",", "\[Epsilon]"}], "}"}], ",", 
      "Factor"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250920244814*^9, 3.893250931632259*^9}, 
   3.893250975141672*^9, 3.893251042208503*^9, {3.893251161824325*^9, 
   3.893251166126712*^9}, {3.893251213691573*^9, 3.893251214850601*^9}, {
   3.893251323767461*^9, 3.8932513253207293`*^9}, 3.8933094097522583`*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"8041daea-cbf5-4a96-bf6a-f75600fb40c7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Epsilon]"}], "z"]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"14", " ", "z"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", "\[Epsilon]", " ", 
         RowBox[{"G1", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}]]}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}], 
      FractionBox[
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
       SuperscriptBox["z", "2"]], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"27", "-", 
           RowBox[{"381", " ", "z"}], "-", 
           RowBox[{"344", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"646", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"5173", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"1593", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"162", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"G1", "[", "z", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]I0", "[", "z", "]"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[Epsilon]", " ", 
         RowBox[{"G1", "[", "z", "]"}], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"14", " ", "z"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"14", " ", "z"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
          RowBox[{"G1", "[", "z", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"71", " ", "z"}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}], " ", 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"9", " ", "\[Epsilon]", " ", 
         RowBox[{"G1", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]I0", "[", "z", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"72", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"72", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        SuperscriptBox["z", "2"]]}]},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"G1", "[", "z", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]I0", "[", "z", "]"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"14", " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"9", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]I0", "[", "z", "]"}], "2"]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"32", " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"14", " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"G1", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"71", " ", "z"}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}], " ", 
         RowBox[{"\[Omega]I0", "[", "z", "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", "\[Epsilon]", " ", 
        RowBox[{"G1", "[", "z", "]"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"z", " ", "\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", "z", "]"}], "2"]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "162"}], "-", 
           RowBox[{"441", " ", "z"}], "+", 
           RowBox[{"116", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "5"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]I0", "[", "z", "]"}], "2"]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"14", " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]I0", "[", "z", "]"}]}]},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"]}]]}], "0", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[Epsilon]", " ", 
       RowBox[{"\[Omega]I0", "[", "z", "]"}]}], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.8933097851064167`*^9, 3.893736789827642*^9},
 CellLabel->
  "Out[172]//MatrixForm=",ExpressionUUID->"88c575bb-e3b5-4d8a-8e53-\
6d75002a70de"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.893250976977015*^9, 3.893251045386539*^9, 3.8932511307699423`*^9, {
   3.89325116284009*^9, 3.893251167225197*^9}, 3.893251215324456*^9, 
   3.893251278209482*^9, {3.893251312325037*^9, 3.8932513260425367`*^9}, 
   3.893251373266591*^9, 3.8933097851064167`*^9, 3.893736789830207*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"af24ef66-5b80-46a1-bdfa-7d742a8f9bbb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Loop Banana", "Chapter",
 CellChangeTimes->{{3.89324853150803*^9, 
  3.893248535619299*^9}},ExpressionUUID->"1008c4ac-b2e9-4120-9b30-\
881814e1fbc1"],

Cell["Master integrals:", "Text",
 CellChangeTimes->{{3.89324992860701*^9, 3.893249936052003*^9}, {
  3.893250106973275*^9, 
  3.893250107303132*^9}},ExpressionUUID->"f4b30c81-9a00-4f44-a25f-\
6834508efc0a"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}]]},
     {
      SubscriptBox["INT", 
       RowBox[{
       "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Input",ExpressionUUID->"89fbbcea-e658-44ce-9e4d-\
45cb91a7c7c1"],

Cell["GM matrix for master integrals:", "Text",
 CellChangeTimes->{{3.893250088196579*^9, 3.8932501045752974`*^9}, 
   3.893299025467557*^9},ExpressionUUID->"8aaf8059-698b-4378-b16d-\
e24c53b11b6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMBan3L", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "z"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]"}], "z"]}], 
        FractionBox["4", "z"], "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", "z"}]]}], "-", 
         FractionBox[
          RowBox[{"7", " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", "z"}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "z"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]]}], 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", " ", "z", " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"28", " ", "z"}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["z", "2"]}]}], 
          RowBox[{"8", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"29", " ", "z"}], "+", 
             RowBox[{"127", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "-", 
             RowBox[{"588", " ", "z"}], "+", 
             RowBox[{"2672", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"8", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"36", " ", "z"}], "+", 
             RowBox[{"176", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"40", " ", "z"}], "-", 
           RowBox[{"392", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"800", " ", 
            SuperscriptBox["z", "3"]}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"52", " ", "z"}], "-", 
             RowBox[{"644", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"1616", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"60", " ", "z"}], "+", 
             RowBox[{"752", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"36", " ", "z"}], "-", 
           RowBox[{"264", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["z", "3"]}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"48", " ", "z"}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.893250132273335*^9, 3.893250143115847*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"5657b0a0-ee11-4568-993e-6a216cbaa769"],

Cell["Rotation to \[Epsilon]-factorised basis:", "Text",
 CellChangeTimes->{{3.893250149025076*^9, 
  3.8932501597665997`*^9}},ExpressionUUID->"264a276e-6f11-404b-b6b6-\
35a7910d7f39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TBan3L", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\[Epsilon]", "2"], "0", "0", "0"},
       {"0", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "2"], 
         RowBox[{"\[Omega]0", "[", "z", "]"}]], "0", "0"},
       {"0", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}]], " ", "\[Epsilon]"}], "z"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"40", " ", "z"}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"z", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}]]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"G2", "[", "z", "]"}]}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"16", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]0", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}], 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"20", " ", "z"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["z", "2"]}]}]]]}], 
          RowBox[{"\[Omega]0", "[", "z", "]"}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"20", " ", "z"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["z", "2"]}]}]], " ", "\[Epsilon]"}], "z"], "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"20", " ", "z"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["z", "2"]}]}]], " ", "\[Epsilon]", " ", 
            RowBox[{"G2", "[", "z", "]"}]}], "z"]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"40", " ", "z"}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"G2", "[", "z", "]"}]}], 
          RowBox[{"z", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"12", " ", "z"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"95", " ", "z"}], "+", 
                RowBox[{"960", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"2880", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"2048", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}], " ", "\[Epsilon]"}], 
             RowBox[{
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"16", " ", "z"}]}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"23", "-", 
                RowBox[{"792", " ", "z"}], "+", 
                RowBox[{"8704", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"30208", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"28672", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"16", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"16", " ", "z"}]}], ")"}]}], "z"]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"40", " ", "z"}], "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
             "z"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Omega]0", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"G1", "[", "z", "]"}]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"G2", "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"20", " ", "z"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["z", "2"]}]}]], " ", "\[Epsilon]", " ", 
            RowBox[{"G2", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]0", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]0", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
          RowBox[{"\[Omega]0", "[", "z", "]"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"20", " ", "z"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["z", "2"]}]}]], " ", "\[Epsilon]", " ", 
            RowBox[{"G2", "[", "z", "]"}]}], "z"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "-", 
              RowBox[{"24", " ", "z"}], "+", 
              RowBox[{"104", " ", 
               SuperscriptBox["z", "2"]}]}], 
             SuperscriptBox["z", "3"]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"40", " ", "z"}], "-", 
                RowBox[{"304", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]"}], 
             SuperscriptBox["z", "3"]]}], ")"}], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "z"]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
         SuperscriptBox["z", "3"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.89325016232148*^9, 3.8932501661640797`*^9}, 
   3.89325028567411*^9, {3.893250565605803*^9, 3.893250574743064*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"c884c361-9ee2-41a6-8749-f9b7dc08d875"],

Cell["\<\
Relations from Picard-Fuchs equation, Griffiths transversality and new \
functions:\
\>", "Text",
 CellChangeTimes->{{3.893250367334725*^9, 3.8932504198725023`*^9}, {
  3.893250498213743*^9, 
  3.893250504350254*^9}},ExpressionUUID->"add7102f-925f-45b4-8d01-\
f7f07f0cbf8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelBan3L", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Omega]0", "[", "z", "]"}], 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"32", " ", "z"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"8", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"32", " ", "z"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], 
          RowBox[{"1", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Omega]0", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], 
          RowBox[{"\[Omega]0", "[", "z", "]"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G1", "\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"8", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "z"}]}], ")"}], "3"]}], 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], "2"], " "}]]}], 
       SuperscriptBox[
        RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"G2", "'"}], "[", "z", "]"}], "->", 
      FractionBox[
       RowBox[{"G1", "[", "z", "]"}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"20", " ", "z"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}]]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8932504265740633`*^9, 3.893250446965356*^9}, {
  3.8932505286098623`*^9, 3.893250550493568*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"54d0ec72-f6a6-4b9c-9a8f-1fa1eec1ec65"],

Cell["Final \[Epsilon]-factorised GM matrix:", "Text",
 CellChangeTimes->{{3.893250172003211*^9, 
  3.89325019053529*^9}},ExpressionUUID->"d8378d48-b1d8-47f1-87c0-\
a60cb28faab2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"TBan3L", ".", "GMBan3L"}], "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{"TBan3L", ",", "z"}], "]"}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", "TBan3L", "]"}]}], "/.", "RelBan3L"}], "//", 
    "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "[", "z", "]"}], ",", 
        RowBox[{"G2", "[", "z", "]"}], ",", "\[Epsilon]"}], "}"}], ",", 
      "Factor"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", 
   ",", "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{"%%", ",", 
   RowBox[{"G1", "[", "z", "]"}], ",", "\[Infinity]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.893250315319055*^9, 3.8932503605854588`*^9}, {
   3.893250468740883*^9, 3.893250474033408*^9}, {3.8932505949187803`*^9, 
   3.893250597255681*^9}, {3.893250953771962*^9, 3.8932509607596292`*^9}, 
   3.8933094389948397`*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"7b53e92f-df51-49b0-bcb3-a38bb55a5193"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"10", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"G2", "[", "z", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}]], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"20", " ", "z"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}]], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"20", " ", "z"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["z", "2"]}]}]], " ", "\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"G2", "[", "z", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}]]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"10", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}]], " ", "\[Epsilon]", " ", 
         RowBox[{"G2", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}]]}], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"20", " ", "z"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"\[Omega]0", "[", "z", "]"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"24", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        SuperscriptBox["z", "2"]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"20", " ", "z"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"G2", "[", "z", "]"}], "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], "2"], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"G2", "[", "z", "]"}], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}]]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "z"}]}], ")"}], "3"], " ", "\[Epsilon]", " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]0", "[", "z", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], "2"]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", "\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"G2", "[", "z", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], "2"], " ", 
          RowBox[{"\[Omega]0", "[", "z", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], "2"]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"10", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"G2", "[", "z", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"20", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}]], " ", 
         RowBox[{"\[Omega]0", "[", "z", "]"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.8932509618181477`*^9, 3.893309798684432*^9, 3.893736810295994*^9},
 CellLabel->
  "Out[178]//MatrixForm=",ExpressionUUID->"8daf1f87-9a6f-43ed-b4b3-\
133a49774f80"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.8932509618181477`*^9, 3.893309798684432*^9, 3.893736810298423*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"70219408-efd7-4d85-913d-b9a2ba3cc072"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8932504695122557`*^9, 3.893250474618325*^9}, 
   3.893250533493478*^9, {3.8932505839666233`*^9, 3.8932505977559147`*^9}, 
   3.8932509618181477`*^9, 3.893309798684432*^9, 3.893736810299768*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"1ad525e5-154a-4c72-b6e0-d98f67294c36"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 953},
WindowMargins->{{0, Automatic}, {Automatic, -98}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"313a9ac1-e964-4b5d-b844-f786e3870593"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 98, "Title",ExpressionUUID->"5623ed39-5fd4-4257-be10-19e96d6277b4"],
Cell[742, 27, 448, 10, 58, "Text",ExpressionUUID->"e253ae1b-d948-4ef7-b5a4-809d7a81f3e7"],
Cell[1193, 39, 147, 3, 52, "Input",ExpressionUUID->"a77ad207-9784-4f09-906a-7abb126e6ed5"],
Cell[1343, 44, 271, 5, 44, "Input",ExpressionUUID->"e8d28508-237b-495b-a966-a24e6e7c953f"],
Cell[CellGroupData[{
Cell[1639, 53, 163, 3, 69, "Chapter",ExpressionUUID->"fca91a57-5683-4969-af18-3217827ac16d"],
Cell[CellGroupData[{
Cell[1827, 60, 257, 4, 67, "Section",ExpressionUUID->"4ac0af34-25a9-4653-9c24-bb2d7dd1a2c9"],
Cell[2087, 66, 207, 4, 35, "Text",ExpressionUUID->"38a25f37-dc01-4a07-9bd1-a19f80d5afc7"],
Cell[2297, 72, 900, 27, 71, "Input",ExpressionUUID->"a49f8666-9f04-42f2-91d6-efcbc592326a"],
Cell[3200, 101, 225, 4, 35, "Text",ExpressionUUID->"93416a3f-ec62-4984-99de-49706eeca0e8"],
Cell[3428, 107, 5328, 149, 184, "Input",ExpressionUUID->"762cb653-6362-4f46-8d0e-a4353cec094b"],
Cell[8759, 258, 184, 3, 35, "Text",ExpressionUUID->"2a76a282-417f-4955-adf3-da039828c526"],
Cell[8946, 263, 2923, 72, 89, "Input",ExpressionUUID->"1dfed433-10f6-4ce7-b6b4-7b40eba3cb60"],
Cell[11872, 337, 329, 5, 35, "Text",ExpressionUUID->"72f6de96-8123-4038-83f4-5f8e8829df8e"],
Cell[12204, 344, 4426, 134, 52, "Input",ExpressionUUID->"89016f0c-875d-4a77-ad84-058dd3657542"],
Cell[16633, 480, 179, 3, 35, "Text",ExpressionUUID->"6bdf1de4-cb8f-4603-af2b-c5aee043405b"],
Cell[CellGroupData[{
Cell[16837, 487, 2496, 63, 224, "Input",ExpressionUUID->"7a55e5fd-2503-4e76-8735-4a372840289e"],
Cell[19336, 552, 3619, 100, 119, "Output",ExpressionUUID->"dac7fb0d-34eb-489a-8ee1-ec7d8720ee62"],
Cell[22958, 654, 3371, 91, 127, "Output",ExpressionUUID->"eaf4243b-52d0-484b-86f9-93005b59e475"],
Cell[26332, 747, 763, 10, 34, "Output",ExpressionUUID->"99be57c2-616e-4e81-bb15-2e66f88cc94b"],
Cell[27098, 759, 765, 10, 34, "Output",ExpressionUUID->"9ce95bf4-bd01-4038-8eb8-4119c763e7da"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27912, 775, 304, 5, 53, "Section",ExpressionUUID->"2bf01e35-53ee-4281-8687-c87f675b5581"],
Cell[28219, 782, 207, 4, 35, "Text",ExpressionUUID->"f330e37e-1eb2-4e6c-a67a-ba4cdfe16d2b"],
Cell[28429, 788, 1260, 37, 123, "Input",ExpressionUUID->"9c1c2504-0e0e-4d88-b011-4b7b75d4cd39"],
Cell[29692, 827, 225, 4, 35, "Text",ExpressionUUID->"83c75079-1ca1-46bb-bff1-337a78cfd590"],
Cell[29920, 833, 156, 3, 30, "Input",ExpressionUUID->"389a8815-8d35-40d9-80c0-a372cb9057df"],
Cell[30079, 838, 24758, 692, 478, "Input",ExpressionUUID->"b939fb51-999f-4374-af9d-2f919216e71f"],
Cell[54840, 1532, 184, 3, 35, "Text",ExpressionUUID->"38daef71-d875-49bc-a2e6-aa963db7dd69"],
Cell[55027, 1537, 5353, 133, 145, "Input",ExpressionUUID->"f42652b6-98ec-4a30-84e7-6a2bc7ed20ab"],
Cell[60383, 1672, 398, 6, 35, "Text",ExpressionUUID->"9cf852f6-0fb4-47ee-831b-0cd995aea464"],
Cell[60784, 1680, 14982, 417, 353, "Input",ExpressionUUID->"f03814a9-f755-430f-b5f3-91a119600aaf"],
Cell[75769, 2099, 179, 3, 35, "Text",ExpressionUUID->"5f8a87bc-eddf-4fc9-b77e-cb12f56210ad"],
Cell[CellGroupData[{
Cell[75973, 2106, 3875, 98, 332, "Input",ExpressionUUID->"85483895-c87f-44c1-8a1f-093f0d760649"],
Cell[79851, 2206, 38681, 1055, 195, "Output",ExpressionUUID->"444ed919-40a6-4a1c-8d36-eb65550db41b"],
Cell[118535, 3263, 38389, 1044, 197, "Output",ExpressionUUID->"4428c85c-9599-4c60-8021-e488044d7311"],
Cell[156927, 4309, 22229, 618, 197, "Output",ExpressionUUID->"3f71c871-d0b8-420f-ad71-781feeb8937c"],
Cell[179159, 4929, 865, 12, 34, "Output",ExpressionUUID->"73987d26-525a-4bce-9e14-c5ba7fad00d4"],
Cell[180027, 4943, 865, 12, 34, "Output",ExpressionUUID->"ba369af3-1967-4ca6-838b-d6a38df75693"],
Cell[180895, 4957, 865, 12, 57, "Output",ExpressionUUID->"74ed2dfa-3896-475a-91b9-ff9dccf74f28"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[181809, 4975, 357, 6, 53, "Section",ExpressionUUID->"857f8c95-7621-49a5-b00f-959d8a98866c"],
Cell[182169, 4983, 207, 4, 35, "Text",ExpressionUUID->"38c014a9-36ca-4d9a-ad4b-754c1bfded28"],
Cell[182379, 4989, 1575, 44, 169, "Input",ExpressionUUID->"50a20ec4-16dc-474a-a392-b214c3ce2708"],
Cell[183957, 5035, 225, 4, 35, "Text",ExpressionUUID->"5599836e-4fe5-46ae-b694-04433790d7ea"],
Cell[184185, 5041, 1219, 25, 152, "Input",ExpressionUUID->"78e8e76a-d235-4a6e-88a5-a99c625ed396"],
Cell[185407, 5068, 184, 3, 35, "Text",ExpressionUUID->"29f9e5f3-9908-448a-9e93-622ab41b819d"],
Cell[185594, 5073, 31793, 764, 219, "Input",ExpressionUUID->"4892cb1b-b3ca-4061-8adc-2a5bbb789105"],
Cell[217390, 5839, 398, 6, 35, "Text",ExpressionUUID->"df9b01cc-2655-4bf2-bc22-6e806e0f8574"],
Cell[217791, 5847, 978, 15, 44, "Input",ExpressionUUID->"470a71fd-e045-4c41-8c25-d0bc6828ec19"],
Cell[218772, 5864, 179, 3, 35, "Text",ExpressionUUID->"1625841e-c5e1-4723-a558-0b9ed094e929"],
Cell[CellGroupData[{
Cell[218976, 5871, 5182, 131, 296, "Input",ExpressionUUID->"165a06c9-10f5-455d-bf56-7c725967f193"],
Cell[224161, 6004, 887, 12, 34, "Output",ExpressionUUID->"0fd33b9f-ef96-4c78-9809-12fa4c9bafd9"],
Cell[225051, 6018, 885, 12, 34, "Output",ExpressionUUID->"23826934-eea7-433f-b810-b091cded13f6"],
Cell[225939, 6032, 885, 12, 34, "Output",ExpressionUUID->"0a45418f-e6ba-4469-a007-7c7f877d7b88"],
Cell[226827, 6046, 887, 12, 34, "Output",ExpressionUUID->"f5916fbc-862d-4731-8b29-76ab5c446e82"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227775, 6065, 197, 3, 69, "Chapter",ExpressionUUID->"2b939b0e-2a01-4ea9-a506-a013cc840f12"],
Cell[CellGroupData[{
Cell[227997, 6072, 165, 3, 67, "Section",ExpressionUUID->"fc75d342-5d07-4829-b4f6-020ddaf352a9"],
Cell[228165, 6077, 207, 4, 35, "Text",ExpressionUUID->"4d49e9aa-c9af-420f-91a8-f3fcd797105b"],
Cell[228375, 6083, 1938, 60, 231, "Input",ExpressionUUID->"3bb9e3fb-30db-40a4-be67-37762c344aea"],
Cell[230316, 6145, 198, 3, 35, "Text",ExpressionUUID->"26f693d3-05b3-4ebc-a807-689fc2c19db0"],
Cell[230517, 6150, 5469, 153, 299, "Input",ExpressionUUID->"7207afd5-8b47-460e-953f-aba675678da8"],
Cell[235989, 6305, 184, 3, 35, "Text",ExpressionUUID->"4771ca1c-19ec-49b1-b178-fe78c06064c0"],
Cell[236176, 6310, 4644, 124, 337, "Input",ExpressionUUID->"77242d57-6d1e-4445-bdc6-8edd3f77e9e9"],
Cell[240823, 6436, 329, 5, 35, "Text",ExpressionUUID->"1bfa5f55-aa74-4123-abfe-ad0bcd9474ff"],
Cell[241155, 6443, 1388, 37, 52, "Input",ExpressionUUID->"f3c8b72f-a31d-4632-87d9-0b38fe19ad93"],
Cell[242546, 6482, 179, 3, 35, "Text",ExpressionUUID->"b105d6ae-fd73-4a28-8d24-bca258c779f4"],
Cell[CellGroupData[{
Cell[242750, 6489, 1405, 33, 116, "Input",ExpressionUUID->"f3946fa6-cf84-4311-9a6a-1ce0b464e2cd"],
Cell[244158, 6524, 6218, 183, 313, "Output",ExpressionUUID->"1baed50f-3074-47dd-915c-98d9b1c56a98"],
Cell[250379, 6709, 589, 8, 34, "Output",ExpressionUUID->"7f0b9483-b2e2-4ebb-a013-19a37e22ebf4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[251017, 6723, 162, 3, 53, "Section",ExpressionUUID->"c89f74e5-3973-4d0f-aa4e-692c0e1b9158"],
Cell[251182, 6728, 207, 4, 35, "Text",ExpressionUUID->"512a8b20-0c6a-4659-b7d4-44afe7a26543"],
Cell[251392, 6734, 3259, 103, 451, "Input",ExpressionUUID->"fca692aa-e6ad-40bd-9d9c-05a18552304c"],
Cell[254654, 6839, 174, 3, 35, "Text",ExpressionUUID->"0b5530ab-74e5-459a-abbc-51ac4f0d7079"],
Cell[254831, 6844, 136650, 3907, 1395, "Input",ExpressionUUID->"797ec33b-011d-44af-9864-069af8d2c421"],
Cell[391484, 10753, 184, 3, 35, "Text",ExpressionUUID->"addea10a-5d97-4a67-ba13-d91299f4befb"],
Cell[391671, 10758, 28717, 804, 565, "Input",ExpressionUUID->"a878fb4c-ef5c-4487-bb86-009203e19ae4"],
Cell[420391, 11564, 373, 5, 35, "Text",ExpressionUUID->"23be0624-162c-454e-89f9-5e045ff1187e"],
Cell[420767, 11571, 12534, 377, 187, "Input",ExpressionUUID->"863d3f49-40b4-4a92-89d7-fd855213437b"],
Cell[433304, 11950, 179, 3, 35, "Text",ExpressionUUID->"8cf14f25-7e70-440b-83ec-e043b063f351"],
Cell[CellGroupData[{
Cell[433508, 11957, 2041, 51, 118, "Input",ExpressionUUID->"5fd181f8-36be-4a22-821a-6106212dc2a3"],
Cell[435552, 12010, 42588, 1292, 703, "Output",ExpressionUUID->"64e3a78b-47a8-4eec-bd2c-1a09d26ea6e6"],
Cell[478143, 13304, 787, 11, 34, "Output",ExpressionUUID->"fdfd0c80-a3ef-44df-a62e-29a29f39e816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478967, 13320, 1500, 43, 118, "Input",ExpressionUUID->"dcd99050-a928-4bee-8f60-87567ff3e869"],
Cell[480470, 13365, 52818, 1626, 693, "Output",ExpressionUUID->"ef02a9a0-05ab-4864-a8e4-82f0836e758c"],
Cell[533291, 14993, 180, 3, 57, "Output",ExpressionUUID->"c0bb6d5a-4618-4a68-9690-4efabb5b932a"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[533532, 15003, 168, 3, 69, "Chapter",ExpressionUUID->"0ae70c20-83fd-4f3f-ae39-d1d6f7f67f57"],
Cell[533703, 15008, 207, 4, 35, "Text",ExpressionUUID->"1cadd6b5-48e1-43e6-bdc2-f7e2be0de897"],
Cell[533913, 15014, 2860, 89, 371, "Input",ExpressionUUID->"6a99c01e-c53d-4d3e-80f4-62aba5b0fe33"],
Cell[536776, 15105, 198, 3, 35, "Text",ExpressionUUID->"ff849e66-d5b3-4939-9e09-bdea569a3659"],
Cell[536977, 15110, 156, 3, 30, "Input",ExpressionUUID->"e55700f2-36f0-43d8-9ce9-54c0e5c9d7d3"],
Cell[537136, 15115, 18128, 525, 497, "Input",ExpressionUUID->"459ec894-8adf-44a6-a832-ec475f50b4e5"],
Cell[555267, 15642, 184, 3, 35, "Text",ExpressionUUID->"e49fb9bd-0799-4673-aee6-c6a4e7d00a6b"],
Cell[555454, 15647, 7177, 180, 407, "Input",ExpressionUUID->"1ae3601e-b054-42ea-a265-9fc25d2f330e"],
Cell[562634, 15829, 329, 5, 35, "Text",ExpressionUUID->"bfee04c7-3ff4-4763-b5ac-ed7d67112d05"],
Cell[562966, 15836, 1669, 45, 54, "Input",ExpressionUUID->"25db4457-83b2-45f4-a4ca-9fc38d1edba7"],
Cell[564638, 15883, 179, 3, 35, "Text",ExpressionUUID->"4bcde2f2-404f-476d-92fa-99a2087bcffc"],
Cell[CellGroupData[{
Cell[564842, 15890, 1463, 35, 116, "Input",ExpressionUUID->"630dc9f2-d2ea-4264-9d56-208c8011311b"],
Cell[566308, 15927, 15667, 467, 505, "Output",ExpressionUUID->"f564cb1d-800e-4a88-a2cc-95b4fb76d5b8"],
Cell[581978, 16396, 739, 11, 34, "Output",ExpressionUUID->"2f1d77bd-4b39-41b0-9d5e-047bbdee744c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[582766, 16413, 157, 3, 58, "Chapter",ExpressionUUID->"bb7f4a58-186c-4351-b8cd-047d19805d8c"],
Cell[582926, 16418, 304, 5, 35, "Text",ExpressionUUID->"bbdd8640-328f-4a7c-aed0-487cfb2feec1"],
Cell[CellGroupData[{
Cell[583255, 16427, 816, 19, 44, "Input",ExpressionUUID->"45dba0dd-d769-4cb3-9f98-0af42fa71f1f"],
Cell[CellGroupData[{
Cell[584096, 16450, 478, 12, 27, "Print",ExpressionUUID->"e8202cd8-4da3-452c-b618-aab0d3a1c57e"],
Cell[584577, 16464, 509, 13, 27, "Print",ExpressionUUID->"b521c7b7-4d3a-435b-91b3-e4ceea2d419f"],
Cell[585089, 16479, 944, 27, 39, "Print",ExpressionUUID->"fe51df9c-3cbc-48aa-9a68-dd841ccb0789"],
Cell[586036, 16508, 508, 13, 27, "Print",ExpressionUUID->"163465f1-631d-48fc-9f0a-b5f6a1b519a5"],
Cell[586547, 16523, 942, 27, 39, "Print",ExpressionUUID->"cdc5b0c5-146d-4132-85f7-dcefbd682d4c"],
Cell[587492, 16552, 691, 19, 27, "Print",ExpressionUUID->"effc7a9e-8c97-4671-806b-58464dcc2dc2"],
Cell[588186, 16573, 693, 19, 27, "Print",ExpressionUUID->"d869ce01-1f6d-4bb4-8aaa-51e2cd008cb4"],
Cell[588882, 16594, 592, 16, 27, "Print",ExpressionUUID->"98191d2d-7f82-49f0-9777-65a0634c2ba6"],
Cell[589477, 16612, 549, 14, 27, "Print",ExpressionUUID->"a9344e29-b97a-43ce-b7c8-153ef825733b"],
Cell[590029, 16628, 2012, 54, 44, "Print",ExpressionUUID->"a7defbbd-2823-4591-8d86-5452d1fe8319"],
Cell[592044, 16684, 508, 13, 27, "Print",ExpressionUUID->"ecc2ee44-2013-49c1-9a34-7dc9b62794de"],
Cell[592555, 16699, 942, 27, 39, "Print",ExpressionUUID->"3b95cce3-5d7b-4772-b7d0-f21d690d6fdf"],
Cell[593500, 16728, 592, 16, 27, "Print",ExpressionUUID->"334a61f0-0837-4764-80b7-6516ab505191"],
Cell[594095, 16746, 547, 14, 27, "Print",ExpressionUUID->"40ba19d7-0855-4c63-82f1-2e476fa2f0d7"],
Cell[594645, 16762, 2436, 70, 46, "Print",ExpressionUUID->"622885da-f0a9-4bd6-a5db-535f6eca2d5d"],
Cell[597084, 16834, 506, 13, 27, "Print",ExpressionUUID->"1250d982-1669-413f-b3e8-fa901541e134"],
Cell[597593, 16849, 592, 16, 27, "Print",ExpressionUUID->"682f1921-754f-46a6-8cfe-2a0c5b404857"],
Cell[598188, 16867, 506, 13, 27, "Print",ExpressionUUID->"e10398d6-ca32-4c83-a666-3a8e6e3070e5"],
Cell[598697, 16882, 506, 13, 27, "Print",ExpressionUUID->"5bb65ed2-a907-4389-b4ba-c725c6d69b46"],
Cell[599206, 16897, 499, 12, 27, "Print",ExpressionUUID->"a15e261b-d0c1-4bdb-9303-2bdebe32c167"],
Cell[599708, 16911, 1246, 36, 39, "Print",ExpressionUUID->"1e1bc4f5-1fb5-4f24-9c65-9c485ba836ac"],
Cell[600957, 16949, 592, 16, 27, "Print",ExpressionUUID->"880fd60b-ccc1-44a9-92d9-09fdbf52d38f"],
Cell[601552, 16967, 547, 14, 27, "Print",ExpressionUUID->"0fcb342a-9e39-4a86-8033-98dd91e0ced9"],
Cell[602102, 16983, 2016, 54, 44, "Print",ExpressionUUID->"3041d13d-ea8f-43c5-8ec7-ce8c65e32ad2"],
Cell[604121, 17039, 594, 16, 27, "Print",ExpressionUUID->"4c627f39-9bdb-41dc-a00e-02f8f7f90441"],
Cell[604718, 17057, 571, 15, 27, "Print",ExpressionUUID->"1e09d81d-1fd9-4a6d-97f6-2a538e366b10"],
Cell[605292, 17074, 883, 25, 27, "Print",ExpressionUUID->"3852a94a-aec5-46b6-9eb0-cc56002cf0cf"],
Cell[606178, 17101, 682, 18, 27, "Print",ExpressionUUID->"834c19a8-c8a5-45f4-91c9-2eb3327cf008"],
Cell[606863, 17121, 506, 13, 27, "Print",ExpressionUUID->"ab8e8368-052b-4024-82c4-e784db1f7ceb"],
Cell[607372, 17136, 731, 20, 27, "Print",ExpressionUUID->"3aaf867c-25b1-42d6-af35-8256dcbd0fca"],
Cell[608106, 17158, 592, 16, 27, "Print",ExpressionUUID->"367fb8d5-5903-48a3-8f71-c691853db046"],
Cell[608701, 17176, 733, 20, 27, "Print",ExpressionUUID->"b578523f-b147-4d45-a287-a28fb081bb56"],
Cell[609437, 17198, 685, 18, 27, "Print",ExpressionUUID->"60aacf7b-0470-4574-bf32-df7f1167e26b"],
Cell[610125, 17218, 506, 13, 27, "Print",ExpressionUUID->"23182af2-5317-454b-ba3e-f15f5099f747"],
Cell[610634, 17233, 506, 13, 27, "Print",ExpressionUUID->"ce665529-7e15-496f-9418-140287cdc8d5"],
Cell[611143, 17248, 683, 18, 27, "Print",ExpressionUUID->"bd6b3925-3f95-48bd-8715-852912d543ad"],
Cell[611829, 17268, 592, 16, 27, "Print",ExpressionUUID->"11ee278e-9baa-457c-b363-0f9970d45876"],
Cell[612424, 17286, 731, 20, 27, "Print",ExpressionUUID->"8b588104-a0ad-4c2a-8b30-b2716b0f418d"],
Cell[613158, 17308, 733, 20, 27, "Print",ExpressionUUID->"5352e056-8a1f-4c2c-9e99-3c1e444fc70f"],
Cell[613894, 17330, 1560, 44, 27, "Print",ExpressionUUID->"5a6dfa49-cbe3-4d38-bcf1-bd96c1c04b8a"],
Cell[615457, 17376, 594, 16, 27, "Print",ExpressionUUID->"d4f2654f-a88d-4fd4-9ce4-c1f89dd1ed72"],
Cell[616054, 17394, 733, 20, 27, "Print",ExpressionUUID->"4c7dec44-f85b-41a8-86ac-67e17541d5f0"],
Cell[616790, 17416, 584, 16, 27, "Print",ExpressionUUID->"da1a9220-6904-4e88-ab4d-91e7a402bed0"],
Cell[617377, 17434, 591, 15, 27, "Print",ExpressionUUID->"bf606054-556e-45ef-9fe0-5c4879eb3986"],
Cell[617971, 17451, 1044, 29, 27, "Print",ExpressionUUID->"f8f1d9fe-e7f5-4ec2-b6f7-75b8d9f0f84a"],
Cell[619018, 17482, 609, 16, 27, "Print",ExpressionUUID->"29d1e828-78dd-41e5-8cda-5b642d5ae9b1"],
Cell[619630, 17500, 602, 16, 27, "Print",ExpressionUUID->"cdf3ade0-f92a-4673-9185-d5059e2170e0"],
Cell[620235, 17518, 786, 21, 27, "Print",ExpressionUUID->"6ae11bd9-7aeb-4558-9022-ed92cc68be3d"],
Cell[621024, 17541, 5346, 150, 86, "Print",ExpressionUUID->"4caca439-5ab1-4b9c-bcea-19c3afe79e40"],
Cell[626373, 17693, 4949, 139, 86, "Print",ExpressionUUID->"2c0d3724-8446-4e51-a5a7-d218b342fad4"],
Cell[631325, 17834, 683, 18, 27, "Print",ExpressionUUID->"d70572fc-ae29-4c30-ac30-65d76deec0d6"],
Cell[632011, 17854, 1062, 30, 27, "Print",ExpressionUUID->"c0820b04-89e8-49dc-9e6b-58f12a7311ae"],
Cell[633076, 17886, 526, 14, 27, "Print",ExpressionUUID->"37a644f8-e415-48b3-a38a-10a88f2ebf26"],
Cell[633605, 17902, 788, 21, 27, "Print",ExpressionUUID->"de6d8b0e-910b-4c7f-aa8e-f9ed127d1b83"],
Cell[634396, 17925, 1156, 33, 27, "Print",ExpressionUUID->"7cf1a063-851c-46fe-8745-6eed8a6199ef"],
Cell[635555, 17960, 1146, 31, 27, "Print",ExpressionUUID->"8911b32d-ef55-48de-9c3e-2e438f06fb3d"],
Cell[636704, 17993, 591, 16, 27, "Print",ExpressionUUID->"7abcb3c2-f538-4c1a-8a2a-7b961e345f2d"],
Cell[637298, 18011, 944, 27, 27, "Print",ExpressionUUID->"18cd5a25-55af-412e-a832-f8a4ae4b8e6e"],
Cell[638245, 18040, 786, 21, 27, "Print",ExpressionUUID->"08928a22-e172-480d-89f5-633cbac45f12"],
Cell[639034, 18063, 1165, 35, 39, "Print",ExpressionUUID->"296f3bce-3fe2-41cd-b7b0-0d96a3316984"],
Cell[640202, 18100, 788, 21, 27, "Print",ExpressionUUID->"29ed4d27-2de8-4e2e-9163-8854234d4004"],
Cell[640993, 18123, 1150, 33, 27, "Print",ExpressionUUID->"143f8a67-e349-4a45-ae29-6e5c2d32f6f9"],
Cell[642146, 18158, 788, 21, 27, "Print",ExpressionUUID->"0784f679-0973-4c5b-a806-c57626718823"],
Cell[642937, 18181, 988, 28, 27, "Print",ExpressionUUID->"097dcc81-1d28-481a-9516-823f634b8a0f"],
Cell[643928, 18211, 477, 12, 27, "Print",ExpressionUUID->"ae9a71d0-ae07-4fd9-8e8c-bd90dc5c1d61"],
Cell[644408, 18225, 477, 12, 27, "Print",ExpressionUUID->"88f912fc-5361-467f-a4d4-116e4a5042d3"],
Cell[644888, 18239, 480, 12, 27, "Print",ExpressionUUID->"ea2f5834-6329-4893-91ad-cdb6d5c7ed4a"],
Cell[645371, 18253, 510, 13, 27, "Print",ExpressionUUID->"8fbf8746-59fa-415a-be9f-b07ab0c13dc1"],
Cell[645884, 18268, 814, 22, 27, "Print",ExpressionUUID->"3a070d72-70dc-4ab7-b59f-4701ea027bfd"],
Cell[646701, 18292, 1609, 47, 44, "Print",ExpressionUUID->"0672c43d-4e7e-49c3-b123-715aa8e7a104"],
Cell[648313, 18341, 1417, 41, 27, "Print",ExpressionUUID->"79d9af26-4e27-406f-9b94-330ecf5589c8"],
Cell[649733, 18384, 3821, 105, 62, "Print",ExpressionUUID->"3eca258b-5b3d-4a13-ac54-480c938842d3"]
}, Open  ]]
}, Closed]],
Cell[653581, 18493, 225, 4, 31, "Text",ExpressionUUID->"3a64ea80-cc5e-412c-b155-30e64a77dfad"],
Cell[653809, 18499, 1351, 28, 152, "Input",ExpressionUUID->"7d9e383e-fa72-41f5-a471-60cb911455dc"],
Cell[655163, 18529, 184, 3, 35, "Text",ExpressionUUID->"b9d651fb-9a48-4635-8e3a-5fe102a9f37a"],
Cell[655350, 18534, 976, 16, 44, "Input",ExpressionUUID->"847b0e79-8634-4303-b21f-3979ad0556e1"],
Cell[656329, 18552, 395, 6, 35, "Text",ExpressionUUID->"c5cccc02-b30d-428a-a9c6-a1a6bfcd716b"],
Cell[656727, 18560, 1078, 17, 44, "Input",ExpressionUUID->"0ca3165c-883a-4f76-9ffc-33ffe5c6bc19"],
Cell[657808, 18579, 171, 3, 35, "Text",ExpressionUUID->"abfe1ab7-3dd1-44a8-a112-bd5c406e84be"],
Cell[657982, 18584, 3554, 108, 159, "Input",ExpressionUUID->"b8d7eb6d-d739-40c6-bfd7-e60376ad6357"],
Cell[661539, 18694, 275, 4, 35, "Text",ExpressionUUID->"be20cac6-fbda-409d-950b-da3a5bfc6c6a"],
Cell[CellGroupData[{
Cell[661839, 18702, 7329, 200, 440, "Input",ExpressionUUID->"59ff37cc-1dc8-457b-b4e4-e5e0b7728e7b"],
Cell[669171, 18904, 416, 7, 34, "Output",ExpressionUUID->"894e0fb3-ce0f-41eb-8fb5-aecf1df5bc51"],
Cell[669590, 18913, 416, 7, 34, "Output",ExpressionUUID->"fd9fb5da-c584-45ec-be7e-da8e0db8064c"],
Cell[670009, 18922, 418, 7, 34, "Output",ExpressionUUID->"f245584b-0dd6-40ed-afa8-9ccb88c1c505"],
Cell[670430, 18931, 416, 7, 57, "Output",ExpressionUUID->"e7933354-6c1d-4d17-92e0-bf590269792d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[670895, 18944, 163, 3, 58, "Chapter",ExpressionUUID->"1f9e5c9b-4677-4a07-9579-981cbdefc28b"],
Cell[671061, 18949, 207, 4, 35, "Text",ExpressionUUID->"d6328bf8-400e-4aed-87d0-8fc957c36e84"],
Cell[671271, 18955, 2077, 57, 171, "Input",ExpressionUUID->"e94a27c3-bce1-4d91-a47e-d19a8fc204c0"],
Cell[673351, 19014, 198, 3, 35, "Text",ExpressionUUID->"a580d206-7732-4731-9054-58c024535a1b"],
Cell[673552, 19019, 156, 3, 30, "Input",ExpressionUUID->"6833897a-6148-4d5d-9bef-93549914b2a3"],
Cell[673711, 19024, 19411, 561, 261, "Input",ExpressionUUID->"21755531-9842-4987-9bdd-a858ac96e3d0"],
Cell[693125, 19587, 184, 3, 35, "Text",ExpressionUUID->"bb734b13-17fa-461a-b609-14ccfe138f7a"],
Cell[693312, 19592, 11597, 308, 255, "Input",ExpressionUUID->"3074ef81-2a65-4461-941c-c6ebb3dbb81f"],
Cell[704912, 19902, 295, 4, 35, "Text",ExpressionUUID->"27cc83fc-c4cf-4cb2-804d-62ba0f0350e1"],
Cell[705210, 19908, 3825, 113, 58, "Input",ExpressionUUID->"a22570a7-63f4-4e29-9ae5-8c06d39a0293"],
Cell[709038, 20023, 179, 3, 35, "Text",ExpressionUUID->"7484430f-b7a1-4677-aac8-10b6db84daf5"],
Cell[CellGroupData[{
Cell[709242, 20030, 1443, 35, 116, "Input",ExpressionUUID->"8041daea-cbf5-4a96-bf6a-f75600fb40c7"],
Cell[710688, 20067, 14816, 434, 267, "Output",ExpressionUUID->"88c575bb-e3b5-4d8a-8e53-6d75002a70de"],
Cell[725507, 20503, 547, 8, 34, "Output",ExpressionUUID->"af24ef66-5b80-46a1-bdfa-7d742a8f9bbb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[726103, 20517, 161, 3, 58, "Chapter",ExpressionUUID->"1008c4ac-b2e9-4120-9b30-881814e1fbc1"],
Cell[726267, 20522, 207, 4, 35, "Text",ExpressionUUID->"f4b30c81-9a00-4f44-a25f-6834508efc0a"],
Cell[726477, 20528, 1107, 35, 91, "Input",ExpressionUUID->"89fbbcea-e658-44ce-9e4d-45cb91a7c7c1"],
Cell[727587, 20565, 198, 3, 35, "Text",ExpressionUUID->"8aaf8059-698b-4378-b16d-e24c53b11b6d"],
Cell[727788, 20570, 7738, 226, 121, "Input",ExpressionUUID->"5657b0a0-ee11-4568-993e-6a216cbaa769"],
Cell[735529, 20798, 184, 3, 35, "Text",ExpressionUUID->"264a276e-6f11-404b-b6b6-35a7910d7f39"],
Cell[735716, 20803, 10034, 273, 157, "Input",ExpressionUUID->"c884c361-9ee2-41a6-8749-f9b7dc08d875"],
Cell[745753, 21078, 284, 7, 35, "Text",ExpressionUUID->"add7102f-925f-45b4-8d01-f7f07f0cbf8c"],
Cell[746040, 21087, 4842, 146, 61, "Input",ExpressionUUID->"54d0ec72-f6a6-4b9c-9a8f-1fa1eec1ec65"],
Cell[750885, 21235, 179, 3, 35, "Text",ExpressionUUID->"d8378d48-b1d8-47f1-87c0-a60cb28faab2"],
Cell[CellGroupData[{
Cell[751089, 21242, 1333, 35, 152, "Input",ExpressionUUID->"7b53e92f-df51-49b0-bcb3-a38bb55a5193"],
Cell[752425, 21279, 10482, 311, 153, "Output",ExpressionUUID->"8daf1f87-9a6f-43ed-b4b3-133a49774f80"],
Cell[762910, 21592, 330, 5, 34, "Output",ExpressionUUID->"70219408-efd7-4d85-913d-b9a2ba3cc072"],
Cell[763243, 21599, 330, 5, 34, "Output",ExpressionUUID->"1ad525e5-154a-4c72-b6e0-d98f67294c36"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


